Self-discovering RL in the Era of Experience: Is Learning History an Asset or a Burden?

The pursuit of recursive self-improvement (RSI) toward general intelligence is divided between macro-level language model scaling and the interaction-driven principles of "Era of Experience". Yet, any self-improving architecture ultimately rests upon its underlying optimization engine: if general intelligence requires learning from grounded interaction, the reinforcement learning (RL) update rule itself must be capable of cumulative adaptation. While algorithm self-discovery has produced Disco103 that surpassed PPO to achieve SOTA benchmark performance -- its internal update machinery remains an uninspected black box. We present the first causal mechanistic audit of a self-discovered RL rule, structured directly around the five pillars of the Era of Experience: extended horizon, grounded reward scales, continuing streams, within-lifetime change, and exploration depth. By surgically pinning, freezing, and transplanting recurrent states while holding meta-parameters fixed, we test when learning history acts as an asset or a burden. Three findings organize the audit: (1) Recurrent history actively expands usable reward scales, sustaining a six-decade window versus three under zero-pinning. (2) Decoupling historical content from its maintenance reveals that the penalty of mismatched history stems from perpetual clamping; allowing imported state to evolve naturally attenuates this burden. (3) Under environmental change, controlling replay retention reverses the apparent adaptation advantage over DQN, demonstrating that external data turnover can confound internal plasticity. Validated through capability thresholds and ported to a second rule (OPEN), this work grounds macro-RSI ambitions in micro-level learning dynamics, establishing a foundational audit standard for next-generation, self-evolving RL algorithms.

==> anc/README.txt <==
Minimal plotting supplement
===========================
The main manuscript compiles from main.tex with pdfLaTeX. The included main.bbl
provides the bibliography, and all figure PDFs are already present.

anc/ includes only plotting scripts, figure data fingerprints, and provenance
manifests. It does not contain training code, checkpoints, or experiment archives.
To regenerate the quantitative figures, use Python with NumPy >=2,
Matplotlib >=3.9, and Pillow. Set DISCO_EVIDENCE_ROOT and DISCO_REFERENCE_ROOT
to the separately held experiment and V5 reference archives, set
DISCO_FIGURE_OUTPUT to the intended figure directory, and run
python anc/analysis_scripts/build_data_figures.py.
Figures 1 and 2 are supplied figure assets rather than generated by these scripts.


==> anc/analysis_scripts/build_data_figures.py <==
"""Rebuild all 15 numerical figures and fingerprint their displayed data.

Requires numpy>=2, matplotlib>=3.9. Run with --baseline to retain the previous
palette and write to tmp/quantitative_baseline. Normal mode uses Morandi colors.
Raw input locations are configured by figure_style.py, never edited here.
"""
from pathlib import Path
import argparse
import os
import re
import runpy
import sys
import hashlib
import json
from figure_style import PACKAGE, COLOR_MAP, install_export_capture, evidence_root, reference_root, audit_dir

parser=argparse.ArgumentParser()
parser.add_argument('--baseline', action='store_true')
args=parser.parse_args()
if args.baseline:
    os.environ['DISCO_FIGURE_OUTPUT']=str(PACKAGE/'tmp/quantitative_baseline')
install_export_capture()
source_dir=Path(__file__).with_name('plot_sources')
# The behavior panorama reads the per-seed recovery summaries produced first.
for filename in ['recovery_panorama.py', 'scale_panorama.py',
                 'behavior_panorama.py', 'legacy_plots.py',
                 'scale_transplant_detail.py', 'replay_detail.py']:
    path=source_dir/filename
    code=path.read_text(encoding='utf-8')
    if not args.baseline:
        code=re.sub(r'#[0-9a-fA-F]{6}', lambda m: COLOR_MAP.get(m[0].lower(),m[0]), code)
    namespace={'__file__':str(path), '__name__':'__main__'}
    exec(compile(code,str(path),'exec'), namespace)
    provenance={'script':path.name, 'script_sha256':hashlib.sha256(path.read_bytes()).hexdigest(),
                'mode':'original_palette_baseline' if args.baseline else 'morandi',
                'sources':namespace.get('sources',namespace.get('SOURCES',namespace.get('manifest',{})))}
    if 'paths' in namespace:
        provenance['sources']={str(p.resolve()).replace('\\','/'):{'sha256':hashlib.sha256(p.read_bytes()).hexdigest()} for p in namespace['paths']}
    for key in ('legacy_evidence','panels'):
        if key in namespace:provenance[key]=namespace[key]
    encoded=json.dumps(provenance,indent=2,ensure_ascii=True)
    for root,tag in [(PACKAGE,'PACKAGE'),(reference_root(),'REFERENCE_ROOT'),(evidence_root(),'EVIDENCE_ROOT')]:
        encoded=encoded.replace(root.resolve().as_posix(),tag)
    suffix='.baseline' if args.baseline else ''
    (audit_dir()/(path.stem+suffix+'.json')).write_text(encoded,encoding='utf-8')
    print('Rendered', path.stem, flush=True)


==> anc/analysis_scripts/figure_style.py <==
"""Shared, muted Morandi palette and portable evidence locations.

Set DISCO_EVIDENCE_ROOT to the preserved experiment directory and
DISCO_REFERENCE_ROOT to the directory containing the archived V5 tables.
No experiment is launched by these plotting utilities.
"""
from pathlib import Path
import os
import hashlib
import json
import numpy as np
import matplotlib.pyplot as plt
from matplotlib.figure import Figure
from matplotlib.patches import Rectangle

PACKAGE = Path(__file__).resolve().parents[1]
STYLE = Path(__file__).with_name('openscience.mplstyle')
PALETTE = ['#637D8C', '#879783', '#B49971', '#B77E75',
           '#928197', '#617F79', '#B092A1', '#8A8278']
INK = '#27343B'
COLOR_MAP = dict(zip(['#2a78d6', '#1baf7a', '#eda100', '#008300',
                     '#4a3aa7', '#e34948', '#e87ba4', '#eb6834'], PALETTE))
COLOR_MAP.update({'#3274a1': PALETTE[0], '#d97924': PALETTE[1],
                  '#2c8c76': PALETTE[2], '#8664a5': PALETTE[3],
                  '#202938': INK, '#d5dce5': '#DBDDDA',
                  '#eef4fb': '#F0F3F2', '#f2f6fb': '#F0F3F2',
                  '#9ec5f4': '#BCCBCB', '#6da7ec': '#9EB3B5',
                  '#184f95': '#4E696F', '#f3f6fa': '#F3F4F1'})


def evidence_root():
    if os.environ.get('DISCO_EVIDENCE_ROOT'):
        return Path(os.environ['DISCO_EVIDENCE_ROOT']).resolve()
    for parent in PACKAGE.parents:
        if (parent / 'reanalysis').is_dir():
            return parent
    raise FileNotFoundError('Set DISCO_EVIDENCE_ROOT to the experiment archive.')


def reference_root():
    if os.environ.get('DISCO_REFERENCE_ROOT'):
        return Path(os.environ['DISCO_REFERENCE_ROOT']).resolve()
    candidates = [PACKAGE / 'figure_data/reference',
                  PACKAGE.parent / '6th_submission_integrated/reference/v5']
    for candidate in candidates:
        if (candidate / 'tables').is_dir():
            return candidate
    raise FileNotFoundError('Set DISCO_REFERENCE_ROOT to the archived V5 tables directory.')


def output_dir(kind='figures'):
    base = Path(os.environ.get('DISCO_FIGURE_OUTPUT', str(PACKAGE / 'paper')))
    path = base / kind
    path.mkdir(parents=True, exist_ok=True)
    return path


def audit_dir():
    path = PACKAGE / 'audit/final_calibration_20260926/figure_provenance'
    path.mkdir(parents=True, exist_ok=True)
    return path


def apply_style():
    plt.style.use(STYLE)
    plt.rcParams.update({'font.family': 'DejaVu Sans', 'font.size': 8,
        'axes.labelsize': 8, 'axes.titlesize': 8.5, 'xtick.labelsize': 8,
        'ytick.labelsize': 8, 'legend.fontsize': 8, 'pdf.fonttype': 42,
        'ps.fonttype': 42, 'svg.fonttype': 'none', 'text.color': INK,
        'axes.labelcolor': INK, 'xtick.color': INK, 'ytick.color': INK,
        'axes.edgecolor': '#7B8584', 'grid.color': '#DBDDDA',
        'savefig.facecolor': 'white', 'figure.facecolor': 'white'})


def install_export_capture():
    """Save numerical artist fingerprints alongside every quantitative PDF.

    Colors and typography are omitted, so the signatures test preservation
    of plotted data while allowing the presentation to change.
    """
    original = Figure.savefig
    def digest_array(value):
        array = np.asarray(value)
        return {'shape': list(array.shape), 'values': array.tolist()}
    def wrapped(self, filename, *args, **kwargs):
        result = original(self, filename, *args, **kwargs)
        path = Path(filename)
        if path.suffix.lower() == '.pdf':
            records = []
            for ax in self.axes:
                record = {'xscale': ax.get_xscale(), 'yscale': ax.get_yscale(),
                    'xlim': list(ax.get_xlim()), 'ylim': list(ax.get_ylim()),
                    'lines': [], 'collections': [], 'images': [], 'bars': []}
                for line in ax.lines:
                    record['lines'].append([digest_array(line.get_xdata()),
                                            digest_array(line.get_ydata())])
                for collection in ax.collections:
                    item = {'offsets': digest_array(collection.get_offsets())}
                    if hasattr(collection, 'get_segments'):
                        item['segments'] = [digest_array(s) for s in collection.get_segments()]
                    else:
                        item['paths'] = [digest_array(p.vertices) for p in collection.get_paths()]
                    record['collections'].append(item)
                for im in ax.images:
                    record['images'].append(digest_array(im.get_array()))
                for patch in ax.patches:
                    if isinstance(patch, Rectangle):
                        record['bars'].append({'x':float(patch.get_x()),
                            'y':float(patch.get_y()),'width':float(patch.get_width()),
                            'height':float(patch.get_height()),'angle':float(patch.angle)})
                records.append(record)
            encoded = json.dumps(records, sort_keys=True, allow_nan=True)
            path.with_suffix('.data.json').write_text(encoded, encoding='utf-8')
            svg_options = {k: v for k, v in kwargs.items() if k != 'format'}
            original(self, path.with_suffix('.svg'), *args, **svg_options)
        return result
    Figure.savefig = wrapped


==> anc/analysis_scripts/openscience.mplstyle <==
# Open Science publication figure style (P1-5 chart design system).
# The categorical color cycle is the SAME validated palette used by the app's
# native charts (packages/shared chartPalette / index.css --series-*), so an
# agent-generated figure and a native stat tile read as one system.
# Apply in Python with:  import matplotlib.pyplot as plt; plt.style.use(str(path))

# --- Color cycle: categorical slots 1..8, fixed order (light-surface hues) ---
axes.prop_cycle: cycler('color', ['2a78d6', '1baf7a', 'eda100', '008300', '4a3aa7', 'e34948', 'e87ba4', 'eb6834'])

# --- Figure & surface ---
figure.facecolor: white
figure.dpi: 140
savefig.dpi: 200
savefig.bbox: tight
figure.figsize: 6.0, 4.0
axes.facecolor: white

# --- Ink & chrome: recessive axes, hairline grid, no top/right spines ---
text.color: 2a2723
axes.labelcolor: 2a2723
axes.edgecolor: cbc6bb
axes.linewidth: 0.8
axes.grid: True
axes.grid.axis: y
grid.color: e7e3da
grid.linewidth: 0.8
grid.linestyle: -
axes.spines.top: False
axes.spines.right: False
xtick.color: 8c877d
ytick.color: 8c877d
xtick.labelcolor: 2a2723
ytick.labelcolor: 2a2723
xtick.direction: out
ytick.direction: out

# --- Marks: 2px lines, round caps, ≥8px markers ---
lines.linewidth: 2.0
lines.solid_capstyle: round
lines.solid_joinstyle: round
lines.markersize: 6
patch.linewidth: 0.0

# --- Typography: sans everywhere, calm sizes ---
font.family: sans-serif
font.sans-serif: Inter, Helvetica Neue, Arial, sans-serif
font.size: 11
axes.titlesize: 13
axes.titleweight: 600
axes.titlelocation: left
axes.labelsize: 11
legend.fontsize: 10
legend.frameon: False
figure.titlesize: 14


==> anc/analysis_scripts/plot_sources/behavior_panorama.py <==
from figure_style import evidence_root, reference_root, output_dir, audit_dir, apply_style
"""Rebuild two five-axis panorama figures from frozen V5/V6 evidence.

All source values and uncertainty rules are recorded in audit/FIGURE_SOURCES.json.
This script reads archived results only; it never launches an experiment.
"""
from pathlib import Path
import csv
import hashlib
import json

import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.lines import Line2D

HERE = Path(__file__).resolve().parents[2]
ROOT = evidence_root()
OLD = reference_root()
FIG = output_dir()
AUDIT = audit_dir()
FIG.mkdir(parents=True, exist_ok=True)
AUDIT.mkdir(parents=True, exist_ok=True)

apply_style()
plt.rcParams.update({
    "font.size": 8, "axes.labelsize": 8, "axes.titlesize": 8.5,
    "xtick.labelsize": 8, "ytick.labelsize": 8, "legend.fontsize": 8,
    "pdf.fonttype": 42, "ps.fonttype": 42, "lines.linewidth": 1.2,
    "axes.titleweight": "bold", "axes.titlepad": 9,
})
PALETTE = ["#2a78d6", "#1baf7a", "#eda100", "#008300", "#4a3aa7",
           "#e34948", "#e87ba4", "#eb6834"]
INK = "#202938"
COLORS = dict(zip(["disco", "a2c", "dqn", "ppo", "disco-entropy"], PALETTE))
MARKERS = dict(zip(COLORS, ["o", "s", "^", "D", "v"]))
sources = {}
panels = {}


def source(path):
    path = Path(path)
    key = str(path.resolve()).replace("\\", "/")
    sources[key] = {"sha256": hashlib.sha256(path.read_bytes()).hexdigest(),
                    "bytes": path.stat().st_size}
    return path


def js(path):
    return json.loads(source(path).read_text(encoding="utf-8-sig"))


def rows(path):
    with source(path).open(encoding="utf-8-sig", newline="") as f:
        return list(csv.DictReader(f))


def select(data, **kw):
    found = [r for r in data if all(r[k] == v for k, v in kw.items())]
    assert len(found) == 1, (kw, len(found))
    return found[0]


def title(ax, panel, text):
    ax.set_title(f"{panel}  {text}", loc="left")
    ax.set_axisbelow(True)


def point(ax, x, y, lo=None, hi=None, color=PALETTE[0], marker="o", opened=False):
    if lo is not None:
        assert lo <= x + 1e-10 and x <= hi + 1e-10, (x, lo, hi)
        ax.errorbar(x, y, xerr=[[max(0, x-lo)], [max(0, hi-x)]],
                    fmt=marker, color=color, mfc="white" if opened else color,
                    ms=6, lw=1, capsize=2)
    else:
        ax.plot(x, y, marker=marker, color=color,
                mfc="white" if opened else color, ms=6)


def save(fig, name):
    # Keep the physical width fixed: subplot margins include all text and legends.
    # The tight crop is a visual check, not a substitute for deliberate sizing.
    fig.savefig(FIG / f"{name}.pdf", bbox_inches="tight", pad_inches=.035)
    fig.savefig(FIG / f"{name}.png", dpi=220, bbox_inches="tight", pad_inches=.035)
    plt.close(fig)


def scale_interface():
    e1root = ROOT / "reanalysis/e1_1008_scale_statistics_v001"
    e1 = js(e1root / "SUMMARY.json")
    prov = js(e1root / "PROVENANCE.json")
    s = select(e1, env="catch", estimator="legacy_floor_ceil_trimmed_mean", mode="absolute_08")
    z = np.load(source(e1root / s["draws"]))
    fig = plt.figure(figsize=(5.65, 4.15))
    gs = fig.add_gridspec(2, 2, left=.16, right=.99, top=.91, bottom=.135,
                          wspace=.64, hspace=.88)
    a, b, c = [fig.add_subplot(gs[i, j]) for i, j in [(0, 0), (0, 1), (1, 0)]]
    dg = gs[1, 1].subgridspec(1, 2, width_ratios=[1, 1], wspace=.46)
    d1, d2 = fig.add_subplot(dg[0]), fig.add_subplot(dg[1])
    title(a, "A", "Scale response")
    for j, (name, marker, line) in enumerate(zip(
            ["Live", "Pin 0", "EMA held", "Both"], ["o", "s", "^", "D"], ["-", "--", "-.", ":"])):
        lo, hi = np.quantile(z["bootstrap_curves"][:, j], [.025, .975], axis=0)
        a.plot(prov["scales"], s["curves"][j], color=PALETTE[j], marker=marker,
               label=name, ms=6, ls=line)
        a.fill_between(prov["scales"], lo, hi, color=PALETTE[j], alpha=.18, lw=0)
    a.axhline(.8, color="#6f7884", ls=":", lw=.8)
    a.set(xscale="log", xlabel="Reward multiplier", ylabel="Normalized score",
          ylim=(-.06, 1.1), xticks=[.001, .1, 10, 1000], yticks=[0, .5, 1])
    a.legend(loc="lower right", ncol=2, frameon=False, handlelength=1.2,
             handletextpad=.35, columnspacing=.7, borderpad=.15, labelspacing=.3)
    panels["scale.A"] = {"source": "E1 reference-indexed 1,008-run cohort", "task": "catch",
        "values": s["curves"], "scales": prov["scales"], "n_per_cell": 12,
        "uncertainty": "Pointwise 95% percentile intervals of stored 10,000 seed-bootstrap curves.",
        "estimator": "integer-trimmed mean (identical to exact IQM for n=12)"}

    title(b, "B", "Usable scale window")
    records = []
    for i, env in enumerate(["catch", "catchdense", "catchlong"]):
        r = select(e1, env=env, estimator="legacy_floor_ceil_trimmed_mean", mode="absolute_08")
        draw = np.load(source(e1root / r["draws"]))
        records.append({"env": env, "point": [v["width_decades"] for v in r["windows"][:2]],
                        "marginal_pointwise95": np.quantile(draw["widths"][:, :2], [.025, .975], axis=0).tolist(),
                        "paired_adjusted_difference": r["intervals"]})
        for j in range(2):
            pt = r["windows"][j]["width_decades"]
            lo, hi = np.quantile(draw["widths"][:, j], [.025, .975])
            point(b, pt, i+(-.12 if j == 0 else .12), lo, hi,
                  color=PALETTE[j], marker="o" if j == 0 else "s", opened=j == 1)
    b.set(yticks=range(3), yticklabels=["Catch", "Dense", "Long"], ylim=(2.6, -.6),
          xlim=(-.25, 6.6), xticks=[0, 2, 4, 6], xlabel="Decades at score ≥ 0.8")
    b.grid(False)
    b.grid(axis="x", color="#d5dce5", lw=.5)
    b.legend(handles=[Line2D([], [], color=PALETTE[0], marker="o", ls="", label="Live"),
                      Line2D([], [], color=PALETTE[1], marker="s", mfc="white", ls="", label="Pin 0")],
             loc="lower right", frameon=False, ncol=2, handletextpad=.3,
             columnspacing=.65, borderpad=0, bbox_to_anchor=(1.02, -.48))
    panels["scale.B"] = {"source": "E1 reference-indexed", "n_per_cell": 12,
        "criterion": "Width in decades of the contiguous tested window with normalized score >= 0.8.",
        "uncertainty": "Pointwise 95% marginal width intervals; paired adjusted differences are tabulated separately.",
        "values": records}

    title(c, "C", "Inherited state, two regimes")
    e2 = js(ROOT / "reanalysis/e2_fixed192_statistics_v001/ARM_DESCRIPTIVE.json")
    keys = ["match_init", "cross_init", "match_clamp", "cross_clamp"]
    cvals = []
    for i, key in enumerate(keys):
        r = select(e2, scale=.001, arm=key, estimator="legacy_floor_ceil_trimmed_mean")
        point(c, r["tail"], i, *r["pointwise95"], marker="o" if i < 2 else "s", opened=i >= 2)
        cvals.append(r)
    c.axhline(1.5, color="#d5dce5", lw=.65)
    c.set(yticks=range(4), yticklabels=["Matched / init", "Cross / init", "Matched / clamp", "Cross / clamp"],
          ylim=(3.5, -.5), xlim=(-.04, 1.04), xticks=[0, .5, 1], xlabel="Tail normalized score")
    c.grid(False)
    c.grid(axis="x", color="#d5dce5", lw=.5)
    panels["scale.C"] = {"source": "E2 fixed 192-run reference-indexed cohort", "recipient_scale": .001,
        "n_per_cell": 12, "values": cvals,
        "semantics": "Init imports donor h/c once then evolves; clamp overwrites h/c each learning iteration. Matched donor is same scale; cross donor is 1000. Other recipient state is fresh.",
        "uncertainty": "Source pointwise 95% bootstrap intervals for marginal tail scores; not intervals for the interaction."}

    title(d1, "D", "Value-interface geometry")
    ef = rows(OLD / "tables/eif_summary.csv")
    for i, key in enumerate(["default", "linear", "support30"]):
        r = select(ef, axis=key)
        point(d1, float(r["final_iqm"]), i, float(r["lo"]), float(r["hi"]))
        point(d2, float(r["q_bins_effective"]), i, float(r["q_bins_lo"]), float(r["q_bins_hi"]))
    d1.set(yticks=range(3), yticklabels=["Default", "Linear", "±30"], ylim=(2.5, -.5),
           xlim=(.984, 1.003), xticks=[.99, 1], xlabel="Score\n(zoomed)")
    d1.set_xticklabels([".99", "1.00"])
    d2.set(yticks=range(3), yticklabels=[], ylim=(2.5, -.5), xlim=(1.32, 2.4),
           xticks=[1.5, 2], xlabel="Effective\nbins")
    for ax in [d1, d2]:
        ax.grid(False)
        ax.grid(axis="x", color="#d5dce5", lw=.5)
    panels["scale.D"] = {"source": "V5 E-IF unit-scale assay; original frozen eif_summary.csv",
        "values": ef, "n_per_cell": 12, "uncertainty": "Supplied 95% intervals, copied without re-estimation.",
        "effective_bins": "exp(entropy) of the categorical output as defined by E-IF; separate axis, not a second y scale.",
        "score_axis": "Explicitly zoomed .984 to 1.003."}
    save(fig, "integrated_scale_interface")


def behavior():
    fig = plt.figure(figsize=(5.65, 4.7))
    gs = fig.add_gridspec(2, 2, left=.165, right=.985, top=.925, bottom=.18,
                          wspace=.67, hspace=.72)
    ag = gs[0, 0].subgridspec(1, 2, width_ratios=[1, 1], wspace=.42)
    a1, a2 = fig.add_subplot(ag[0]), fig.add_subplot(ag[1])
    b, d = fig.add_subplot(gs[0, 1]), fig.add_subplot(gs[1, 1])
    c = fig.add_subplot(gs[1, 0])
    title(a1, "A", "Horizon: CatchBig")
    a1src = rows(OLD / "tables/base_assays/a1_reference_lr.csv")
    endpoint = [r for r in a1src if r["contrast"].startswith("disco - ") and r["metric"] == "score@end"]
    mastery = [r for r in a1src if r["contrast"].startswith("disco - ") and r["metric"] == "steps_to_mastery"]
    order = ["disco", "disco-lr3e4", "a2c", "dqn", "ppo", "disco-zerornn", "disco-frozenrnn"]
    names = ["Disco", "LR 3e−4", "A2C", "DQN", "PPO", "Pin 0", "Freeze 400"]
    av = []
    for i, algo in enumerate(order):
        er = endpoint[0] if algo == "disco" else select(endpoint, contrast="disco - "+algo)
        mr = mastery[0] if algo == "disco" else select(mastery, contrast="disco - "+algo)
        ec, mc = float(er["a_iqm" if algo == "disco" else "b_iqm"]), float(mr["a_iqm" if algo == "disco" else "b_iqm"])
        color = COLORS.get(algo, COLORS["disco"])
        marker = MARKERS.get(algo, {"disco-lr3e4": "D", "disco-zerornn": "s", "disco-frozenrnn": "v"}.get(algo, "o"))
        point(a1, ec, i, color=color, marker=marker, opened=algo.startswith("disco-"))
        point(a2, mc/1000, i, color=color, marker=marker, opened=algo.startswith("disco-"))
        av.append({"algorithm": algo, "endpoint": ec, "own_mastery_interactions": mc})
    a1.set(yticks=range(7), yticklabels=names, ylim=(6.6, -.6), xlim=(.73, 1.025),
           xticks=[.8, 1], xlabel="End score")
    a2.set(yticks=range(7), yticklabels=[], ylim=(6.6, -.6), xlim=(0, 560),
           xticks=[0, 500], xlabel="Mastery (k)")
    for ax in [a1, a2]:
        ax.grid(False)
        ax.grid(axis="x", color="#d5dce5", lw=.5)
    panels["behavior.A"] = {"source": "V5 reference-indexed F2 a1_reference_lr.csv", "values": av,
        "n_per_cell": 12, "horizon_interactions": 1160000,
        "semantics": "Endpoint IQM and time to each run's own-final-score mastery target are distinct coordinates.",
        "uncertainty": "Points only: source has paired-difference CIs, not marginal CIs. Full paired contrasts are in the appendix."}

    title(b, "B", "Continuing streams")
    cs = rows(OLD / "tables/e3c_summary.csv")
    tr = rows(OLD / "tables/a3_natural_ci.csv")
    bv = []
    # Method identities stay invariant across the panorama. Circle/square shape
    # denotes the task here; colour denotes the algorithm and the row labels it.
    for i, algo in enumerate(["disco", "a2c", "dqn", "ppo"]):
        if algo != "ppo":
            r = select(cs, algo=algo)
            point(b, float(r["final_rate_iqm"]), i-.13, float(r["lo"]), float(r["hi"]),
                  color=COLORS[algo], marker="o")
            bv.append(dict(r, task="CatchStream"))
        r = select(tr, algo=algo)
        point(b, float(r["final_rate_score"]), i+.13, float(r["lo"]), float(r["hi"]),
              color=COLORS[algo], marker="s", opened=True)
        bv.append(dict(r, task="Tracking"))
    b.set(yticks=range(4), yticklabels=["Disco", "A2C", "DQN", "PPO"], ylim=(3.7, -.6),
          xlim=(-.07, 1.04), xticks=[0, .5, 1], xlabel="Normalized reward rate")
    b.grid(False)
    b.grid(axis="x", color="#d5dce5", lw=.5)
    b.legend(handles=[Line2D([], [], color=INK, marker="o", ls="", label="CatchStream"),
                      Line2D([], [], color=INK, marker="s", mfc="white", ls="", label="Tracking")],
             loc="lower right", ncol=1, frameon=False,
             handletextpad=.3, borderpad=0, labelspacing=.25)
    panels["behavior.B"] = {"source": "V5 E3c continuing CatchStream and A3 natural Tracking",
        "values": bv, "n": {"CatchStream": 12, "Tracking": 18},
        "uncertainty": "Supplied 95% intervals copied without re-estimation.",
        "coverage": "Every available algorithm: CatchStream Disco/A2C/DQN; Tracking also PPO."}

    title(c, "C", "Change: MinAtar Breakout")
    bs = js(AUDIT / "RECOVERY_RAW_SUMMARIES.json")["breakout"]
    cv = []
    for i, algo in enumerate(["disco", "disco-frozenrnn", "a2c", "ppo"]):
        r = select(bs, protocol="action_flip", algo=algo)
        color = COLORS.get(algo, COLORS["disco"])
        point(c, float(r["pre_level"]), i-.12, float(r["pre_level_lo"]), float(r["pre_level_hi"]),
              color=color, marker="o", opened=True)
        point(c, float(r["final"]), i+.12, float(r["final_lo"]), float(r["final_hi"]),
              color=color, marker="o")
        cv.append({k: v for k, v in r.items() if k in
                   ("algo", "protocol", "n_runs", "pre_level", "pre_level_lo", "pre_level_hi", "final", "final_lo", "final_hi")})
    c.set(yticks=range(4), yticklabels=["Disco", "Frozen", "A2C", "PPO"], ylim=(3.65, -.8),
          xlim=(3.9, 11.05), xticks=[4, 7, 10], xlabel="Absolute return")
    c.grid(False)
    c.grid(axis="x", color="#d5dce5", lw=.5)
    c.legend(handles=[Line2D([], [], color=INK, marker="o", mfc="white", ls="", label="Pre"),
                      Line2D([], [], color=INK, marker="o", ls="", label="Endpoint")],
             loc="lower right", ncol=1, frameon=False,
             handletextpad=.3, columnspacing=.65, borderpad=0)
    panels["behavior.C"] = {"source": "V5 A4 MinAtar Breakout action-flip cohort", "values": cv,
        "n_per_cell": 18, "uncertainty": "Supplied 95% pre/final absolute-return intervals.",
        "semantics": "Absolute capability before and after change; no run-dependent target or recovery-count badge."}

    title(d, "D", "Sparse discovery: DeepSea")
    ds = rows(OLD / "tables/summary_e5.csv")
    for j, algo in enumerate(COLORS):
        rr = sorted([r for r in ds if r["algo"] == algo], key=lambda r: int(r["size"]))
        assert len(rr) == 5 and all(int(r["n_seeds"]) == 15 for r in rr)
        d.plot([int(r["size"]) for r in rr], [float(r["frac_solved"]) for r in rr],
               color=COLORS[algo], marker=MARKERS[algo], ms=6,
               ls=["-", "--", "-.", ":", (0, (4, 2, 1, 2))][j],
               mfc="white" if algo != "disco" else COLORS[algo])
    d.axhline(.5, color="#6f7884", ls=":", lw=.8)
    d.set(xlim=(7.6, 16.4), ylim=(-.055, 1.09), xticks=[8, 10, 12, 14, 16],
          yticks=[0, .5, 1], xlabel="Depth", ylabel="Fraction solved")
    labels = ["Disco", "A2C", "DQN", "PPO", "Disco + entropy"]
    handles = [Line2D([], [], color=COLORS[a], marker=MARKERS[a], ls="-", ms=6,
                      mfc="white" if a != "disco" else COLORS[a], label=l)
               for a, l in zip(COLORS, labels)]
    fig.legend(handles=handles, loc="lower center", bbox_to_anchor=(.52, .015),
               ncol=5, frameon=False, handlelength=1.1, handletextpad=.35, columnspacing=.85)
    panels["behavior.D"] = {"source": "Original reference DeepSea staircase, V5 summary_e5.csv",
        "values": ds, "runs": 375, "coverage": "5 methods x 5 depths x 15 seeds; all cells retained.",
        "uncertainty": "Observed solved fractions; no invented CI. Lines join measured depths.",
        "distinction": "This is NOT the new 135-run, three-depth event-statistics cohort."}
    save(fig, "integrated_behavior")



if __name__ == "__main__":
    scale_interface()
    behavior()


==> anc/analysis_scripts/plot_sources/legacy_plots.py <==
from figure_style import evidence_root, reference_root, output_dir, audit_dir, apply_style
"""Regenerate quantitative figures directly from the supplied CSVs."""

import csv,hashlib,json
from pathlib import Path
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from matplotlib.lines import Line2D
from matplotlib.colors import LinearSegmentedColormap
from matplotlib.patches import FancyBboxPatch
from matplotlib.offsetbox import TextArea,HPacker,AnnotationBbox
from matplotlib.transforms import offset_copy
ROOT=reference_root()
OUTPUT=output_dir('legacy_figures')
COLORS = {'disco':'#3274A1','a2c':'#D97924','dqn':'#2C8C76','ppo':'#8664A5',
          'disco-entropy':'#4a3aa7'}
LABELS = {'disco':'Disco103','a2c':'A2C','dqn':'DQN','ppo':'PPO',
          'disco-zerornn':'Pinned at zero','disco-frozenrnn':'Frozen state',
          'disco-frozenrnn-early':'Early freeze','disco-noema':'No EMA',
          'disco-noaux':'No auxiliaries','disco-entropy':'Disco + entropy',
          'a2c-popart':'A2C + PopArt','disco-lr3e4':'Disco (LR 3e-4)'}
MARKERS = {'disco':'o','a2c':'s','dqn':'^','ppo':'D','disco-zerornn':'s',
           'disco-noema':'^','disco-frozenrnn':'v','disco-entropy':'v'}
STYLES = {'disco':'-','a2c':'--','dqn':'-.','ppo':':','disco-zerornn':':',
          'disco-noema':'-.','disco-frozenrnn':'--','disco-entropy':(0,(4,2,1,2))}
STYLE = {'font.family':'DejaVu Sans','font.size':8,'axes.labelsize':8,
         'xtick.labelsize':8,'ytick.labelsize':8,'axes.titlesize':9,
         'legend.fontsize':8,'svg.fonttype':'none','pdf.fonttype':42,
         'axes.spines.top':False,'axes.spines.right':False,'axes.linewidth':.65,
         'axes.edgecolor':'#637080','text.color':'#202938','axes.labelcolor':'#202938',
         'xtick.color':'#202938','ytick.color':'#202938','grid.color':'#D5DCE5',
         'grid.linewidth':.5,'grid.alpha':.8,'lines.linewidth':1.2,'lines.markersize':4,
         'savefig.facecolor':'white','figure.facecolor':'white',
         'savefig.bbox':None}
def digest(path):return hashlib.sha256(path.read_bytes()).hexdigest()
def resolve_table(rel):
    path=(ROOT/rel).resolve()
    if not path.is_relative_to((ROOT/'tables').resolve()):raise ValueError(rel)
    return path
def luminance(rgb):
    values = np.asarray(rgb[:3])
    linear = np.where(values <= .04045, values/12.92, ((values+.055)/1.055)**2.4)
    return float(np.dot(linear, [.2126, .7152, .0722]))

class Evidence:
    def __init__(self):
        self.tables = {}
        self.sources = {}
        self.marks = []

    def read(self, rel: str):
        path = resolve_table(rel)
        if rel not in self.tables:
            with path.open(encoding="utf-8-sig", newline="") as f:
                self.tables[rel] = [dict(row, _row_number=i + 2) for i, row in enumerate(csv.DictReader(f))]
            self.sources[rel] = {"sha256": digest(path), "rows": len(self.tables[rel])}
        return self.tables[rel]

    def select(self, rel: str, **filters):
        rows = [r for r in self.read(rel) if all(r.get(k) == str(v) for k, v in filters.items())]
        if len(rows) != 1:
            raise ValueError((rel, filters, len(rows)))
        return rows[0]

    def mark(self, panel, source, row, columns, *, encoding, transform="Direct CSV values; no aggregation"):
        self.marks.append({"id": f"{panel}-{len(self.marks)+1:03}", "panel": panel,
                           "csv": source, "csv_row_1based_including_header": row["_row_number"],
                           "columns": columns, "values": {c: row[c] for c in columns},
                           "encoding": encoding, "transformation": transform})

def color(algo):
    return COLORS.get(algo, COLORS['a2c'] if algo.startswith('a2c') else COLORS['disco'])

def marker(algo):
    return MARKERS.get(algo, 'o')

def label(algo):
    return LABELS.get(algo, algo)

def title(ax, letter, name):
    # Separate native text nodes retain the 10 pt panel letter at publication size.
    contents = HPacker(children=[TextArea(letter,textprops={'fontsize':10,'weight':'bold'}),
                                TextArea(name,textprops={'fontsize':9,'weight':'bold'})],
                       align='baseline',pad=0,sep=5)
    ax.add_artist(AnnotationBbox(contents,(0,1),xycoords='axes fraction',
                                xybox=(0,8),boxcoords='offset points',
                                box_alignment=(0,0),frameon=False,pad=0))
    ax.set_axisbelow(True)

def note_mark(ev,panel,src,r,cols,encoding,transform='Direct CSV values; no re-estimation'):
    ev.mark(panel,src,r,cols,encoding=encoding,transform=transform)

def point(ax,ev,panel,src,r,y,mid,lo=None,hi=None,algo='disco',cols=(),offset=0.,open_marker=False):
    x=float(r[mid]); c=color(algo)
    if lo and hi:
        low,high=float(r[lo]),float(r[hi]); assert low<=x<=high, (src,r,mid)
        ax.errorbar(x,y+offset,xerr=[[x-low],[high-x]],fmt=marker(algo),color=c,
                    mfc='white' if open_marker else c,ms=4,capsize=2,lw=1.1,clip_on=False)
        extra=[mid,lo,hi]
    else:
        ax.plot(x,y+offset,marker(algo),color=c,mfc='white' if open_marker else c,ms=4)
        extra=[mid]
    note_mark(ev,panel,src,r,list(dict.fromkeys([*cols,*extra])),
              'x=source statistic; y=condition; supplied 95% interval' if lo else 'x=source statistic; y=condition; no invented interval')

def series(ax,ev,panel,src,rows,xcol,ycol,lo=None,hi=None,algo='disco',cols=(),label_override=None,marker_offset_points=None):
    rows=sorted(rows,key=lambda r:float(r[xcol])); xs=[float(r[xcol]) for r in rows]; ys=[float(r[ycol]) for r in rows]
    style=dict(color=color(algo),ls=STYLES.get(algo,'-'),
               mfc='white' if algo!='disco' else color(algo),ms=3.8)
    if marker_offset_points is None:
        ax.plot(xs,ys,marker=marker(algo),label=label_override or label(algo),**style)
    else:
        # Keep the measured line and CI at the exact data coordinates. Offset
        # only point glyphs by a few screen points to separate the two nearly
        # coincident series in the PopArt panel.
        ax.plot(xs,ys,marker='None',label=label_override or label(algo),**style)
        marker_transform=offset_copy(ax.transData,fig=ax.figure,x=marker_offset_points,y=0,units='points')
        ax.plot(xs,ys,marker=marker(algo),ls='None',transform=marker_transform,
                label='_nolegend_',**{k:v for k,v in style.items() if k!='ls'})
    if lo:
        lows=[float(r[lo]) for r in rows]; highs=[float(r[hi]) for r in rows]
        assert all(a<=b<=c for a,b,c in zip(lows,ys,highs))
        ax.fill_between(xs,lows,highs,color=color(algo),alpha=.18,lw=0)
    for r in rows:
        note_mark(ev,panel,src,r,list(dict.fromkeys([*cols,xcol,ycol]+([lo,hi] if lo else []))),
                  'x=measured condition; y=source statistic; line connects measured conditions; supplied interval band' if lo else 'x=measured condition; y=source statistic; line connects measured conditions')

def legend_methods(fig,algos,y=.01,ncol=4):
    handles=[Line2D([],[],color=color(a),marker=marker(a),ls=STYLES.get(a,'-'),
                    mfc='white' if a!='disco' else color(a),label=label(a)) for a in algos]
    fig.legend(handles=handles,loc='lower center',bbox_to_anchor=(.5,y),ncol=ncol,
               frameon=False,handlelength=1.6,columnspacing=1.0,handletextpad=.4)

def export(fig,name,ev,caption,details=None):
    OUTPUT.mkdir(parents=True,exist_ok=True)
    for extension in ('pdf','svg'):
        fig.savefig(OUTPUT/(name+'.'+extension),format=extension,bbox_inches=None,facecolor='white')
    for src,info in ev.sources.items():assert digest(resolve_table(src))==info['sha256']
    plt.close(fig)
    return {'figure':name,'source_tables':ev.sources,'data_marks':ev.marks}
def main_state():
    ev=Evidence();fig=plt.figure(figsize=(5.5,4.95))
    gs=fig.add_gridspec(2,2,left=.17,right=.97,top=.93,bottom=.19,wspace=.55,hspace=.80)
    a,b,c=[fig.add_subplot(gs[i,j]) for i,j in [(0,0),(0,1),(1,0)]]
    sub=gs[1,1].subgridspec(1,2,width_ratios=[1.2,1],wspace=.42);d1,d2=fig.add_subplot(sub[0]),fig.add_subplot(sub[1])
    title(a,'A','Catch scale response');src='tables/a2_by_env.csv'
    for algo in ['disco','disco-zerornn','disco-noema']:
        rows=[r for r in ev.read(src) if r['env']=='catch' and r['algo']==algo]
        series(a,ev,'A',src,rows,'reward_scale','score_iqm','score_lo','score_hi',algo,cols=['env','algo','n_runs'])
    a.set(xscale='log',xlabel='Reward scale',ylabel='Normalized score (IQM)',ylim=(-.06,1.08),xticks=[.001,.1,10,1000],yticks=[0,.5,1]);a.axhline(.8,ls=':',c='#737C88',lw=.8);a.grid(axis='y')
    a.legend(loc='lower right',frameon=False,handlelength=1.7,borderpad=.1,labelspacing=.25)
    title(b,'B','Usable scale span');src='tables/a2_usable_decades_paper.csv'
    for i,(env,envlabel) in enumerate([('catch','Catch'),('catchdense','Dense'),('catchlong','Long')]):
        r=ev.select(src,env=env,tau='0.8',threshold_kind='absolute')
        b.plot([float(r['disco-zerornn']),float(r['disco'])],[i,i],color='#C2CCD6',lw=3)
        for algo in ['disco','disco-zerornn']:
            b.plot(float(r[algo]),i,marker(algo),c=color(algo),mfc='white' if algo!='disco' else color(algo),ms=5)
            b.annotate(r[algo].replace('.0',''),(float(r[algo]),i),xytext=(0,7),textcoords='offset points',ha='center')
            note_mark(ev,'B',src,r,['env','tau','threshold_kind',algo],'x=contiguous usable decades; direct annotation')
    b.set(yticks=range(3),yticklabels=['Catch','Dense','Long'],ylim=(2.5,-.6),xlim=(0,6.7),xticks=[0,2,4,6],xlabel='Decades at score ≥ 0.8');b.grid(axis='x')
    b.legend(handles=[Line2D([],[],marker='o',c=color('disco'),ls='',label='Live'),Line2D([],[],marker='s',mfc='white',c=color('disco'),ls='',label='Pinned')],loc='lower center',bbox_to_anchor=(.5,-.49),ncol=2,frameon=False,handletextpad=.3,columnspacing=.8)
    title(c,'C','Directional state transfer');src='tables/tx_summary.csv'
    for receptor,offset,opened in [('1e-03',-.12,False),('1e+03',.12,True)]:
        for i,kind in enumerate(['live','pin','tx_match','tx_mismatch']):
            r=ev.select(src,receptor=receptor,kind=kind)
            point(c,ev,'C',src,r,i,'final_iqm','lo','hi',cols=['axis','kind','receptor','donor','n'],offset=offset,open_marker=opened)
    c.set(yticks=range(4),yticklabels=['Live','Frozen','Matched','Cross-scale'],ylim=(3.55,-.55),xlim=(-.05,1.06),xticks=[0,.5,1],xlabel='Normalized score (IQM)');c.grid(axis='x')
    c.legend(handles=[Line2D([],[],marker='o',c=color('disco'),ls='',label='Recipient 10⁻³'),Line2D([],[],marker='o',mfc='white',c=color('disco'),ls='',label='Recipient 10³')],loc='upper center',bbox_to_anchor=(.53,-.3),frameon=False,ncol=1,labelspacing=.25)
    title(d1,'D','Value interface');src='tables/eif_summary.csv'
    for i,axis in enumerate(['default','linear','support30']):
        r=ev.select(src,axis=axis)
        point(d1,ev,'D',src,r,i,'final_iqm','lo','hi',cols=['axis','n'])
        point(d2,ev,'D',src,r,i,'q_bins_effective','q_bins_lo','q_bins_hi',cols=['axis','n'])
    d1.set(yticks=range(3),yticklabels=['Default','Linear','±30'],ylim=(2.5,-.5),xlim=(.983,1.003),xticks=[.99,1],xlabel='Score (IQM)\nzoomed axis');d1.set_xticklabels(['.99','1.00'])
    d2.set(yticks=range(3),yticklabels=[],ylim=(2.5,-.5),xlim=(1.3,2.4),xticks=[1.5,2.0],xlabel='Effective\nbins')
    d1.grid(axis='x');d2.grid(axis='x')
    return export(fig,'fig02_state_scale',ev,'State, scale, and interface. (A) Catch scale response for live, zero-pinned and no-EMA state, with supplied 95% bootstrap intervals (12 runs each). (B) Contiguous tested windows at score threshold 0.8; spans are descriptive grid statistics. (C) All eight transfer conditions, with solid/open blue markers denoting low/high recipient scale; matched transfers use the same scale and cross-scale transfers use the opposite endpoint. (D) Three value-interface interventions, with score and effective occupied bins on separate axes; score uses a labeled zoom. All displayed intervals are retained from source CSVs.',{'conditions':'Disco interventions retain method blue; shape, line and fill encode condition. All C and D cells shown.'})

def main_behavior():
    ev=Evidence();fig=plt.figure(figsize=(5.5,5.25))
    gs=fig.add_gridspec(2,2,left=.145,right=.98,top=.92,bottom=.19,wspace=.60,hspace=.79)
    a,c,d=fig.add_subplot(gs[0,0]),fig.add_subplot(gs[1,0]),fig.add_subplot(gs[1,1])
    bg=gs[0,1].subgridspec(1,2,width_ratios=[1,1.15],wspace=.30);b1,b2=fig.add_subplot(bg[0]),fig.add_subplot(bg[1])
    title(a,'A','Catch recovery');algos=['disco','a2c','dqn','ppo'];data=np.zeros((4,2));rs=[]
    for j,(variant,src) in enumerate([('small','tables/base_assays/a4_recovery.csv'),('large','tables/a4_large_grid.csv')]):
        for i,algo in enumerate(algos):
            r=ev.select(src,variant=variant,protocol='action_flip',algo=algo);data[i,j]=float(r['frac_recovered']);rs.append((i,j,src,r))
    cmap=LinearSegmentedColormap.from_list('recovery',['#F0F4F8','#3274A1']);a.imshow(data,cmap=cmap,vmin=0,vmax=1,aspect='auto')
    for i,j,src,r in rs:
        n=int(r['n_runs']);k=round(n*float(r['frac_recovered']));assert abs(k/n-float(r['frac_recovered']))<1e-9
        ink='white' if 1.05/(luminance(cmap(data[i,j]))+.05)>=4.5 else '#202938'
        a.text(j,i-.13,f'{k}/{n}',ha='center',va='center',color=ink,weight='bold');a.text(j,i+.22,f"pre {float(r['pre_level']):.3f}",ha='center',va='center',color=ink,fontsize=8)
        note_mark(ev,'A',src,r,['protocol','variant','algo','n_runs','frac_recovered','pre_level'],'shade=fraction; labels=recovered count/n and pre-score','Count=round(n_runs*frac_recovered), exact checked; pre rounded to 3 decimals')
    a.set(xticks=[0,1],xticklabels=['8 × 8','16 × 16'],yticks=range(4),yticklabels=[label(x) for x in algos],xlabel='Recovered / runs; pre-score');a.tick_params(length=0)
    for spine in a.spines.values():spine.set_visible(False)
    title(b1,'B','Breakout');src='tables/a4_minatar_recovery.csv';balgos=['disco','disco-frozenrnn','a2c','ppo']
    for i,algo in enumerate(balgos):
        r=ev.select(src,protocol='action_flip',algo=algo);n=int(r['n_runs']);k=round(n*float(r['frac_recovered']))
        b1.plot(float(r['frac_recovered']),i,marker(algo),c=color(algo),mfc='white' if algo=='disco-frozenrnn' else color(algo),ms=4)
        b1.annotate(f'{k}/{n}',(float(r['frac_recovered']),i),xytext=(0,7),textcoords='offset points',ha='center',fontsize=8)
        note_mark(ev,'B',src,r,['protocol','algo','n_runs','frac_recovered'],'x=recovery fraction; exact count/n annotation','Count=round(n_runs*frac_recovered)')
        point(b2,ev,'B',src,r,i,'final','final_lo','final_hi',algo,cols=['protocol','algo','n_runs'],open_marker=algo=='disco-frozenrnn')
    b1.set(yticks=range(4),yticklabels=['Disco','Frozen','A2C','PPO'],ylim=(3.6,-.8),xlim=(0,1.05),xticks=[0,.5,1],xlabel='Fraction\nrecovered')
    b2.set(yticks=range(4),yticklabels=[],ylim=(3.6,-.8),xlim=(0,10.3),xticks=[0,5,10],xlabel='Final return\n(IQM, 95% CI)');b1.grid(axis='x');b2.grid(axis='x')
    title(c,'C','Continuing catchstream');src='tables/e3c_summary.csv'
    for i,algo in enumerate(['disco','a2c','dqn']):
        r=ev.select(src,algo=algo);point(c,ev,'C',src,r,i,'final_rate_iqm','lo','hi',algo,cols=['algo','n'])
        c.annotate(f"{float(r['final_rate_iqm']):.3f}",(float(r['final_rate_iqm']),i),xytext=(0,8),textcoords='offset points',ha='center')
    c.set(yticks=range(3),yticklabels=['Disco103','A2C','DQN'],ylim=(2.6,-.7),xlim=(-.08,1.06),xticks=[0,.5,1],xlabel='Normalized reward rate (IQM)');c.grid(axis='x')
    title(d,'D','Reference DeepSea');src='tables/summary_e5.csv'
    for algo in ['disco','a2c','dqn','ppo','disco-entropy']:
        series(d,ev,'D',src,[r for r in ev.read(src) if r['algo']==algo],'size','frac_solved',algo=algo,cols=['algo','n_seeds'])
    d.set(xlim=(7.6,16.4),ylim=(-.05,1.07),xticks=[8,10,12,14,16],yticks=[0,.5,1],xlabel='Depth',ylabel='Fraction solved');d.axhline(.5,ls=':',c='#737C88',lw=.8);d.grid(axis='y')
    legend_methods(fig,['disco','a2c','dqn','ppo','disco-entropy'],y=.012,ncol=3)
    return export(fig,'fig03_behavior',ev,'Task-dependent behavior. (A) Catch action-flip recovery in two grid sizes; counts out of 18 and pre-switch normalized scores are printed in every cell. Recovery uses each run’s own pre-switch target. (B) Breakout pairs recovered fractions with absolute final-return IQM and source 95% bootstrap intervals (18 runs per arm), displaying both rankings directly. (C) Continuing Catchstream reward-rate IQM and supplied 95% bootstrap intervals (12 runs per arm). (D) Complete reference DeepSea stair, five methods and five depths, 15 seeds per point; lines connect tested depths and the dotted line marks one half. Proportions report observed counts divided by all runs.',{'Breakout':'Separate x axes for recovery fraction and absolute return; all four arms. Frozen condition retains Disco blue, open marker.'})

def app_baselines():
    ev=Evidence();fig=plt.figure(figsize=(5.5,5.8));gs=fig.add_gridspec(2,2,left=.16,right=.97,top=.93,bottom=.23,wspace=.52,hspace=.75);a,b,c,d=[fig.add_subplot(gs[i,j]) for i,j in [(0,0),(0,1),(1,0),(1,1)]]
    src='tables/elr_grid.csv'
    for ax,pid,algo in [(a,'A','a2c'),(b,'B','dqn'),(c,'C','ppo')]:
        title(ax,pid,label(algo)+' LR grid');rows=[r for r in ev.read(src) if r['algo']==algo];series(ax,ev,pid,src,rows,'lr','final_iqm','lo','hi',algo,cols=['algo','n','is_library_default'])
        for r in rows:
            if r['is_library_default'].lower()=='true':ax.plot(float(r['lr']),float(r['final_iqm']),'o',ms=8,mfc='none',mec='#202938',mew=.8)
        ax.set(xscale='log',xlabel='Learning rate',ylabel='Tail score (IQM)',ylim=(-.06,1.05),yticks=[0,.5,1],xticks=sorted(set(float(r['lr']) for r in rows)));ax.tick_params(axis='x',labelrotation=25);ax.grid(axis='y')
    title(d,'D','PopArt response');src='tables/epop_grid.csv'
    MARKERS['a2c-popart']='o';STYLES['a2c-popart']='-'
    for algo,marker_offset in [('a2c',-2.5),('a2c-popart',2.5)]:
        series(d,ev,'D',src,[r for r in ev.read(src) if r['algo']==algo],'scale','final_iqm','lo','hi',algo,cols=['algo','n'],marker_offset_points=marker_offset)
    d.set(xscale='log',xticks=[.001,1,1000],xlabel='Reward scale',ylabel='Score (IQM)',ylim=(-.06,1.05),yticks=[0,.5,1]);d.grid(axis='y');d.legend(loc='upper left',frameon=False,fontsize=8,handlelength=1.5)
    fig.text(.5,.047,'All intervals: supplied 95% bootstrap CI; 12 runs per cell.\nBlack rings identify measured library-default learning rates.',ha='center',fontsize=8)
    return export(fig,'app07_baselines',ev,'Learning-rate and normalization sensitivity. (A–C) Complete learning-rate grids for A2C, DQN and PPO; black rings denote a measured library-default setting where present. Each point is the reported tail IQM with the supplied 95% bootstrap interval over 12 runs. (D) A2C and A2C-PopArt at all three tested reward scales, 12 runs per cell. Lines connect measured settings. The accompanying best-versus-Disco table reports baseline tail scores alongside the independently measured F2 Disco endpoint estimand.',{'selection':'All E-LR and E-POP measured cells.'})

def app_scale():
    ev=Evidence();fig,axes=plt.subplots(3,2,figsize=(5.5,6.5))
    fig.subplots_adjust(left=.13,right=.97,top=.93,bottom=.16,hspace=.85,wspace=.47)
    algos=['disco','disco-zerornn','disco-noema','disco-zerornn-noema','a2c','dqn']
    LABELS['disco-zerornn-noema']='Pinned + no EMA';MARKERS['disco-zerornn-noema']='x';STYLES['disco-zerornn-noema']=(0,(1,1))
    src='tables/a2_by_env.csv';sens='tables/a2_usable_decades_sensitivity.csv'
    for i,(env,ename) in enumerate([('catch','Catch'),('catchdense','CatchDense'),('catchlong','CatchLong')]):
        a,b=axes[i];title(a,chr(65+2*i),ename);title(b,chr(66+2*i),'Threshold sensitivity')
        for algo in algos:
            series(a,ev,chr(65+2*i),src,[r for r in ev.read(src) if r['env']==env and r['algo']==algo],
                   'reward_scale','score_iqm','score_lo','score_hi',algo,cols=['env','algo','n_runs'])
        a.set(xscale='log',xticks=[.001,1,1000],yticks=[0,.5,1],ylim=(-.13,1.12),xlabel='Reward scale',ylabel='Score (IQM)');a.axhline(.8,c='#727C88',ls=':',lw=.8);a.grid(axis='y')
        salg=['disco','disco-zerornn','a2c','dqn'];z=np.full((4,3),np.nan)
        for row,algo in enumerate(salg):
            for col,tau in enumerate(['0.7','0.8','0.9']):
                r=ev.select(sens,aggregation='per_env',env=env,algo=algo,threshold_kind='absolute',tau=tau)
                z[row,col]=float(r['usable_decades'])
                note_mark(ev,chr(66+2*i),sens,r,['aggregation','env','algo','threshold_kind','tau','usable_decades','n_passing','lo_scale','hi_scale'],'cell=contiguous usable decades at threshold; no uncertainty supplied')
        cm=LinearSegmentedColormap.from_list('span',['#F3F6FA','#3274A1']);b.imshow(z,vmin=0,vmax=6,cmap=cm,aspect='auto')
        for row in range(4):
            for col in range(3):b.text(col,row,f'{z[row,col]:g}',ha='center',va='center',color='white' if z[row,col]>=4 else '#202938')
        b.set(xticks=range(3),xticklabels=['0.7','0.8','0.9'],yticks=range(4),yticklabels=['Live','Pinned','A2C','DQN'],xlabel='Score threshold; cell = decades');b.tick_params(length=0)
    legend_methods(fig,algos,y=.012,ncol=3)
    return export(fig,'app01_scale',ev,'Full environment-specific reward-scale response. Left: all six measured algorithm/intervention arms and all seven reward scales in Catch, CatchDense and CatchLong; scores are IQMs with supplied 95% bootstrap intervals, 12 runs per cell. Right: longest contiguous passing scale span for live Disco103, pinned Disco103, A2C and DQN under absolute thresholds 0.7, 0.8 and 0.9; entries are descriptive decades. Line segments connect measured scales. Complete no-EMA threshold values appear in the accompanying CSV-backed tables.',{'selection':'All 126 a2_by_env rows; sensitivity cells for the four comparison arms, 36 cells.'})

def app_interface():
    ev=Evidence();fig=plt.figure(figsize=(5.5,6.0));gs=fig.add_gridspec(3,2,left=.15,right=.96,top=.93,bottom=.10,hspace=.85,wspace=.60,height_ratios=[1,1,.63])
    a,b,c,d=[fig.add_subplot(gs[i,j]) for i,j in [(0,0),(0,1),(1,0),(1,1)]];e=fig.add_subplot(gs[2,:])
    title(a,'A','Analytical h(x)');src='tables/base_assays/a2_value_head_analytic.csv';rows=ev.read(src)
    series(a,ev,'A',src,rows,'abs_return','transformed',algo='disco',cols=['bins_spanned'])
    a.set(xscale='log',yscale='log',xlabel='Positive scalar x',ylabel='Transformed h(x)',xticks=[.1,10,1000,100000]);a.grid()
    title(b,'B','Two-hot example');z=np.arange(-2,3);t=.35;weights=np.maximum(1-np.abs(z-t),0)
    b.bar(z,weights,width=.15,color=color('disco'));b.plot([0,1],[.65,.35],'o',color=color('disco'));b.axvline(t,c='#D97924',ls='--',lw=1)
    b.annotate('0.65',(0,.65),xytext=(-8,6),textcoords='offset points',ha='center');b.annotate('0.35',(1,.35),xytext=(5,6),textcoords='offset points',ha='center')
    b.set(xlim=(-1.2,2.2),ylim=(0,.85),xticks=[-1,0,1,2],yticks=[0,.5],xlabel='Support atom z',ylabel='Target mass');b.text(.5,.92,'Illustrative target: 0.35',transform=b.transAxes,ha='center',fontsize=8)
    title(c,'C','Measured score');title(d,'D','Effective bins');src='tables/eif_summary.csv'
    for i,axis in enumerate(['default','linear','support30']):
        r=ev.select(src,axis=axis);point(c,ev,'C',src,r,i,'final_iqm','lo','hi',cols=['axis','n']);point(d,ev,'D',src,r,i,'q_bins_effective','q_bins_lo','q_bins_hi',cols=['axis','n'])
    c.set(yticks=range(3),yticklabels=['Default','Linear','±30'],ylim=(2.5,-.5),xlim=(.983,1.002),xticks=[.99,1],xlabel='Score (IQM), zoomed');d.set(yticks=range(3),yticklabels=['Default','Linear','±30'],ylim=(2.5,-.5),xlim=(1.3,2.4),xticks=[1.5,2],xlabel='Effective occupied bins');c.grid(axis='x');d.grid(axis='x')
    title(e,'E','Executed target and prediction paths');e.axis('off')
    e.text(.01,.82,r'Prediction:  $q=h^{-1}(\sum_i p_i z_i)$',fontsize=9)
    e.text(.01,.43,r'Target:  $y=\mathrm{stopgrad}(q+q_{td})\;\to\;h(y)\;\to\;\mathrm{clip}\;\to\;\mathrm{twohot}$',fontsize=8.5)
    e.text(.01,.07,'In-support projection preserves the transformed first moment.',fontsize=8)
    return export(fig,'app03_interface',ev,'Analytical and measured views of the value interface. (A) Stored analytical forward-transform values h(x), shown separately from measured occupancy. (B) An explicitly illustrative two-hot projection of transformed target 0.35 onto adjacent atoms 0 and 1; weights 0.65 and 0.35 preserve the first moment. (C–D) Catch interface experiments at scale 1, 12 runs per condition, with source 95% bootstrap intervals for IQM score and effective bins. (E) Executed scalar prediction and target paths: inverse transformation follows the categorical expectation; the target is forward transformed before clipping and two-hot projection. Panel B illustrates the mathematical projection.',{'analytical_example':{'target':.35,'atoms':[0,1],'weights':[.65,.35],'formula':'w_l=1-(t-z_l)/Delta, w_u=(t-z_l)/Delta','empirical':False},'readout':'q=h_inverse(sum_i p_i*z_i); target stopgrad(q+q_td) -> h -> clip -> twohot','analytic_source_note':'Historical forward-transform CSV is an analytical example, not actual prediction occupancy and not nearest-bin quantization.'})

def app_streams():
    ev=Evidence();fig,axes=plt.subplots(3,2,figsize=(5.5,6.5));fig.subplots_adjust(left=.17,right=.96,top=.94,bottom=.08,hspace=.82,wspace=.56)
    algos=['disco','a2c','dqn','ppo']
    specs=[('A','Episodic Catch','tables/a3_exposures_ci.csv',{'exposure':'episodic'},'final_rate_score','n_runs'),
           ('B','Masked Catch','tables/a3_exposures_ci.csv',{'exposure':'masked'},'final_rate_score','n_runs'),
           ('C','Tracking','tables/a3_natural_ci.csv',{},'final_rate_score','n_runs'),
           ('D','Catchstream','tables/e3c_summary.csv',{},'final_rate_iqm','n')]
    for ax,(pid,name,src,filters,mid,ncol) in zip(axes.flat,specs):
        title(ax,pid,name);rows=[r for r in ev.read(src) if all(r[k]==v for k,v in filters.items())];ordered=[a for a in algos if any(r['algo']==a for r in rows)]
        for i,algo in enumerate(ordered):
            r=next(r for r in rows if r['algo']==algo);point(ax,ev,pid,src,r,i,mid,'lo','hi',algo,cols=['algo',ncol]+list(filters))
        ax.set(yticks=range(len(ordered)),yticklabels=[label(x) for x in ordered],ylim=(len(ordered)-.4,-.6),xlim=(-.08,1.07),xticks=[0,.5,1],xlabel='Normalized rate (IQM)');ax.grid(axis='x')
    ax=axes[2,0];title(ax,'E','Breakout masking effect');src='tables/base_assays/m2_masking_penalty.csv';rows=ev.read(src)
    for i,r in enumerate(rows):point(ax,ev,'E',src,r,i,'delta_masked_minus_episodic','lo','hi',r['algo'],cols=['algo','n'])
    ax.set(yticks=range(len(rows)),yticklabels=[label(r['algo']) for r in rows],ylim=(len(rows)-.4,-.6),xticks=[-.008,-.004,0],xlabel='Masked − episodic\nreward rate');ax.axvline(0,ls=':',c='#737C88',lw=.8);ax.grid(axis='x')
    ax=axes[2,1];title(ax,'F','Boundary semantics');ax.axis('off')
    text='Episodic: terminal + reset\n\nMasked: reset, terminal hidden\n\nTracking: continuous dynamics\n\nCatchstream: ongoing arrivals\nwithout hidden reset'
    ax.text(0,.98,text,va='top',fontsize=8)
    for src in ['tables/e3c_protocol_check.csv']:
        for r in ev.read(src):note_mark(ev,'F',src,r,[k for k in r if k!='_row_number'],'protocol semantics source; non-quantitative statement')
    return export(fig,'app04_streams',ev,'Continuing experience and boundary information. (A–D) Every measured arm in episodic Catch, terminal-masked Catch, Tracking and continuing Catchstream, shown on their source-defined normalized reward-rate scales. A–C use 18 runs per arm and D uses 12. (E) Breakout terminal-masking paired penalty with its supplied interval; this panel retains the raw reward-rate unit. (F) Protocol semantics distinguish terminal signals and actual environment resets. Displayed intervals are source 95% bootstrap intervals; each panel reports its own experimental protocol.',{'protocols':'F mirrors tracked source protocol checks; actual state evolution is specified in implementation and appendix.'})

def app_exploration():
    ev=Evidence();fig,axes=plt.subplots(2,2,figsize=(5.5,5.8));fig.subplots_adjust(left=.14,right=.96,top=.92,bottom=.20,wspace=.58,hspace=.65)
    src='tables/summary_e5.csv';algos=['disco','a2c','dqn','ppo','disco-entropy']
    for ax,pid,name,key in [(axes[0,0],'A','Solved at endpoint','frac_solved'),(axes[0,1],'B','Ever found reward','frac_ever_found'),(axes[1,0],'C','Final return','final_return')]:
        title(ax,pid,name)
        for algo in algos:
            rows=[r for r in ev.read(src) if r['algo']==algo];series(ax,ev,pid,src,rows,'size',key,'final_return_lo' if pid=='C' else None,'final_return_hi' if pid=='C' else None,algo,cols=['algo','n_seeds'])
        ax.set(xlabel='DeepSea depth',ylabel='IQM return' if pid=='C' else 'Observed fraction',xticks=[8,10,12,14,16],ylim=(-.07,1.08),yticks=[0,.5,1]);ax.grid(axis='y')
        if pid=='A':ax.axhline(.5,c='#737C88',ls=':',lw=.8)
    ax=axes[1,1];title(ax,'D','Independent F1 check');src='tables/a5_f1_reference_n12_n14.csv';rows=[r for r in ev.read(src) if r['convention']=='reference']
    for i,r in enumerate(rows):
        for algo,off in [('disco',-.12),('a2c',.12)]:
            point(ax,ev,'D',src,r,i,algo+'_return_iqm',algo+'_return_lo',algo+'_return_hi',algo,cols=['size','convention','n_seeds',algo+'_n_solved'],offset=off)
    ax.set(yticks=range(len(rows)),yticklabels=['Depth '+r['size'] for r in rows],ylim=(1.6,-.6),xlim=(-.07,1.08),xticks=[0,.5,1],xlabel='IQM return, reference');ax.grid(axis='x')
    legend_methods(fig,algos,y=.015,ncol=3)
    return export(fig,'app06_exploration',ev,'Reference-convention exploration separates discovery from consistent solution. (A–C) The complete E-A5 matrix of five methods and five depths, 15 seeds per cell: solved fraction, ever-found fraction and final-return IQM. Only C carries the supplied 95% bootstrap intervals; lines connect the tested depths. (D) Independent F1 reference-convention checks at depths 12 and 14 for Disco103 and A2C, 15 seeds per cell; these are separate runs from the staircase and remain a separate panel. Full solved criteria and counts appear in the corresponding tables.',{'selection':'All 25 E-A5 cells in three response panels; two F1 reference cells for each comparator. Legacy F1 not pooled.'})


FUNCTIONS={'fig02_state_scale':main_state,'fig03_behavior':main_behavior,'app07_baselines':app_baselines,'app01_scale':app_scale,'app03_interface':app_interface,'app04_streams':app_streams,'app06_exploration':app_exploration}

if __name__ == "__main__":
    legacy_evidence = []
    with plt.rc_context(STYLE):
        for fun in (app_baselines, app_interface, app_streams, app_exploration):
            legacy_evidence.append(fun())


==> anc/analysis_scripts/plot_sources/recovery_panorama.py <==
from figure_style import evidence_root, reference_root, output_dir, audit_dir, apply_style
"""One current nonstationarity analysis: fixed-origin AUC and common capability.

Reads frozen results only. No training or source experiment mutation is performed.
"""
from pathlib import Path
from collections import defaultdict
import csv, json, hashlib, math
import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.lines import Line2D
from matplotlib.colors import LinearSegmentedColormap

HERE = Path(__file__).resolve().parents[2]
ROOT = evidence_root()
E3 = ROOT / "reanalysis/e3_integrated486_v002"
OLD = reference_root() / "tables"
RAW = ROOT / "c_migrated_submission_v001/research/Experiments/results"
FIG, GEN, AUD = output_dir(), HERE / "paper/generated", audit_dir()
for p in (FIG, GEN, AUD): p.mkdir(parents=True, exist_ok=True)
apply_style()
plt.rcParams.update({"font.size":8,"axes.labelsize":8,"axes.titlesize":8.5,
 "xtick.labelsize":8,"ytick.labelsize":8,"legend.fontsize":8,
 "pdf.fonttype":42,"ps.fonttype":42,"lines.linewidth":1.15,"axes.titleweight":"bold"})
PAL=["#2a78d6","#1baf7a","#eda100","#008300","#4a3aa7","#e34948","#e87ba4","#eb6834"]
INK="#202938"
EST="legacy_floor_ceil_trimmed_mean"
ALGS=["disco","disco-frozenrnn","disco-noaux","dqn_original","dqn_matched","dqn_clear"]
NAMES=dict(zip(ALGS,["Disco","Frozen","No aux.","DQN 100k","DQN 28,672","DQN cleared"]))
NAMES.update({"a2c":"A2C","ppo":"PPO","dqn":"DQN","disco-entropy":"Disco + entropy"})
MODES={"action_flip":"Action flip","reward_move":"Reward move","none":"No change","obs_flip":"Observation flip","reward_sign":"Reward sign"}
SOURCES={}
def src(p):
 p=Path(p); SOURCES[str(p).replace("\\","/")]={"sha256":hashlib.sha256(p.read_bytes()).hexdigest(),"bytes":p.stat().st_size};return p
def js(p):return json.loads(src(p).read_text(encoding="utf-8-sig"))
def rows(p):
 with src(p).open(encoding="utf-8-sig",newline="") as f:return list(csv.DictReader(f))
def one(rs,**kw):
 a=[r for r in rs if all(r.get(k)==v for k,v in kw.items())];assert len(a)==1,(kw,len(a));return a[0]
def trim(x,axis=-1):
 a=np.sort(np.asarray(x,float),axis=axis); n=a.shape[axis]
 return np.take(a,np.arange(n//4,math.ceil(3*n/4)),axis=axis).mean(axis=axis)
def summ(x,idx):
 return dict(point=float(trim(x)),pointwise95=np.quantile(trim(np.asarray(x)[idx],axis=1),[.025,.975]).tolist())
def save(fig,name):
 fig.savefig(FIG/f"{name}.pdf",bbox_inches="tight",pad_inches=.04)
 fig.savefig(FIG/f"{name}.png",bbox_inches="tight",pad_inches=.04,dpi=220);plt.close(fig)
def title(a,s):a.set_title(s,loc="left",pad=8)
def point(a,x,y,ci=None,color=PAL[0],marker="o",opened=False):
 if ci is None:a.plot(x,y,marker=marker,color=color,mfc="white" if opened else color,ms=6,ls="")
 else:a.errorbar(x,y,xerr=[[max(0,x-ci[0])],[max(0,ci[1]-x)]],fmt=marker,color=color,mfc="white" if opened else color,ms=6,capsize=2,lw=1)
def xygrid(a):a.grid(False);a.grid(axis="x",color="#d5dce5",lw=.5);a.set_axisbelow(True)
def fmt(x):return f"{x:.3f}"
def cifmt(x,ci):return f"{x:.3f} [{ci[0]:.3f}, {ci[1]:.3f}]"

CAP=js(E3/"CAPABILITY_SUMMARIES.json")
THR=js(E3/"THRESHOLD_SUMMARIES.json")
PRI=js(E3/"PRIMARY_CONTRASTS.json")
PER=rows(E3/"r6_e3_per_seed.csv")
EV=js(E3/"r6_e3_events.json")
KEYS=sorted({(int(r["cols"]),r["mode"],r["algo"]) for r in PER})
assert len(PER)==486 and len(KEYS)==27
ERR=[]
for c,m,a in KEYS:
 rr=sorted([r for r in PER if (int(r["cols"]),r["mode"],r["algo"])==(c,m,a)],key=lambda r:int(r["seed"]))
 assert [int(r["seed"]) for r in rr]==list(range(18))
 for metric in ("post_auc","tail2700_3000","endpoint"):
  r=one(CAP,cols=c,mode=m,algo=a,metric=metric,estimator=EST)
  err=abs(trim([float(x[metric]) for x in rr])-r["point"]);assert err<1e-12;ERR.append(err)
 for threshold in (.8,.9):
  ee=[x for x in EV if (x["cols"],x["mode"],x["algo"],x["threshold"])==(c,m,a,threshold)]
  t=one(THR,cols=c,mode=m,algo=a,threshold=threshold)
  assert sum(x["event_observed"] for x in ee)==t["n_attained"]
  assert abs(np.mean([x["observed_elapsed"] for x in ee])-t["restricted_mean_time"])<1e-12
def cap(c,m,a,metric):return one(CAP,cols=c,mode=m,algo=a,metric=metric,estimator=EST)

# Full raw trajectories for the two additional task families. AUC uses the
# declared switch, never a retrospectively selected trough. Endpoint retains the
# identical absolute capability coordinate used throughout the manuscript.
RAW_SUM={};RAW_RUNS=[]
for family,folder,oldfile,n,end,origin in [
 ("breakout","e4_minatar_switch","a4_minatar_recovery.csv",18,8000,4000),
 ("mapping","e4x_catch_alt","a4x_recovery.csv",12,3000,1500)]:
 rr=rows(RAW/folder/"metrics.csv"); meta=rows(RAW/folder/"runs.csv")
 grouped=defaultdict(list)
 for r in rr:grouped[r["run_id"]].append(r)
 assert len(grouped)==(144 if family=="breakout" else 108)
 resultgroups=defaultdict(list)
 for runid,data in grouped.items():
  data.sort(key=lambda r:int(r["step"])); config=one(meta,run_id=runid)
  assert config["retrace_index_mode"]=="reference" and config["status"]=="DONE"
  assert int(config["last_step"])==end and int(config["env.switch_at_learner_step"])==origin
  t=np.array([int(r["step"]) for r in data]);y=np.array([float(r["return_mean"]) for r in data])
  if family=="mapping":y=(y+.75)/1.75
  mask=t>=origin;assert t[mask][0]==origin and t[-1]==end
  auc=float(np.trapezoid(y[mask],t[mask])/(end-origin))
  item=dict(family=family,run_id=runid,mode=config["axis"],algo=config["algo"],seed=int(config["seed"]),post_auc=auc,endpoint=float(y[-1]),origin=origin,end=end)
  resultgroups[(config["axis"],config["algo"])].append(item);RAW_RUNS.append(item)
 original=rows(OLD/oldfile); out=[]
 idx=np.random.default_rng(486+n).integers(0,n,size=(10000,n))
 for (mode,algo),items in sorted(resultgroups.items()):
  items.sort(key=lambda x:x["seed"]);assert [x["seed"] for x in items]==list(range(n))
  o=one(original,protocol=mode,algo=algo)
  # Reproduce endpoint from all original runs, independently of old event logic.
  err=abs(trim([x["endpoint"] for x in items])-float(o["final"]));assert err<1e-12;ERR.append(err)
  stats=summ([x["post_auc"] for x in items],idx)
  out.append(dict(protocol=mode,algo=algo,n_runs=n,origin=origin,end=end,post_auc=stats["point"],post_auc_lo=stats["pointwise95"][0],post_auc_hi=stats["pointwise95"][1],
     **{key:float(o[key]) for key in ("pre_level","pre_level_lo","pre_level_hi","trough","trough_lo","trough_hi","final","final_lo","final_hi")}))
 RAW_SUM[family]=out
(AUD/"RECOVERY_RAW_SUMMARIES.json").write_text(json.dumps(RAW_SUM,indent=2)+"\n",encoding="utf-8")
(AUD/"RECOVERY_RAW_PER_SEED.json").write_text(json.dumps(RAW_RUNS,indent=2)+"\n",encoding="utf-8")

NOAUX=[]
idx=np.random.default_rng(486).integers(0,18,size=(10000,18))
for cols in (8,16):
 for mode in ("action_flip","reward_move","none"):
  for metric in ("post_auc","tail2700_3000"):
   x=[]
   for s in range(18):
    aa=one(PER,cols=str(cols),mode=mode,algo="disco-noaux",seed=str(s))
    bb=one(PER,cols=str(cols),mode=mode,algo="disco",seed=str(s))
    x.append(float(aa[metric])-float(bb[metric]))
   NOAUX.append(dict(cols=cols,mode=mode,metric=metric,n=18,**summ(x,idx)))

def heat(a,matrix,rowlabels,collabels,vmin,vmax,titletext):
 cm=LinearSegmentedColormap.from_list("current",["#eef4fb","#6da7ec","#184f95"]);cm.set_bad("#ededed")
 a.imshow(np.ma.masked_invalid(matrix),vmin=vmin,vmax=vmax,cmap=cm,aspect="auto")
 for y in range(matrix.shape[0]):
  for x in range(matrix.shape[1]):
   v=matrix[y,x];txt="—" if not np.isfinite(v) else f"{v:.2f}"
   a.text(x,y,txt,ha="center",va="center",fontsize=8,color="white" if np.isfinite(v) and (v-vmin)/(vmax-vmin)>.62 else INK)
 a.set(xticks=range(len(collabels)),xticklabels=collabels,yticks=range(len(rowlabels)),yticklabels=rowlabels)
 a.grid(False);a.tick_params(length=0);title(a,titletext)
 for sp in a.spines.values():sp.set_visible(False)

def overview():
 fig=plt.figure(figsize=(5.55,7.05))
 gs=fig.add_gridspec(3,2,left=.18,right=.985,top=.94,bottom=.12,height_ratios=[1.1,.7,1],hspace=.83,wspace=.67)
 a=fig.add_subplot(gs[0,:]);b=fig.add_subplot(gs[1,0]);c=fig.add_subplot(gs[1,1]);d=fig.add_subplot(gs[2,:])
 groups=[(co,mo) for co in (8,16) for mo in ("action_flip","reward_move","none")]
 mat=np.full((6,6),np.nan)
 for y,(co,mo) in enumerate(groups):
  for x,al in enumerate(ALGS):
   if (co,mo,al) in KEYS:mat[y,x]=cap(co,mo,al,"post_auc")["point"]
 heat(a,mat,[f"{MODES[m]} {co}×{co}" for co,m in groups],
      ["Disco","Frozen","No aux.","DQN\n100k","DQN\n28,672","DQN\ncleared"],0,1,"A  Catch: post-switch normalized AUC")
 bm=np.array([[one(RAW_SUM["mapping"],protocol=m,algo=al)["post_auc"] for al in ["disco","disco-frozenrnn","a2c"]] for m in ["none","obs_flip","reward_sign"]])
 heat(b,bm,["None","Obs. flip","Sign flip"],["Disco","Frozen","A2C"],0,1,"B  Mapping: normalized AUC")
 cm=np.array([[one(RAW_SUM["breakout"],protocol=m,algo=al)["post_auc"] for al in ["disco","disco-frozenrnn","a2c","ppo"]] for m in ["none","action_flip"]])
 heat(c,cm,["None","Flip"],["Disco","Frozen","A2C","PPO"],0,12,"C  Breakout: absolute AUC")
 title(d,"D  No-auxiliary minus Disco: all 18 paired seeds")
 for y,(co,mo) in enumerate(groups):
  for metric,off,marker,color in [("post_auc",-.14,"o",PAL[0]),("tail2700_3000",.14,"s",PAL[1])]:
   r=one(NOAUX,cols=co,mode=mo,metric=metric);point(d,r["point"],y+off,r["pointwise95"],color=color,marker=marker,opened=marker=="s")
 d.axvline(0,color="#657080",lw=.8,ls=":")
 d.set(yticks=range(6),yticklabels=[f"{MODES[m]} {co}×{co}" for co,m in groups],ylim=(5.6,-.6),xlabel="Paired normalized-score difference")
 xygrid(d)
 d.legend(handles=[Line2D([],[],color=PAL[0],marker="o",ls="",label="Post-switch AUC"),Line2D([],[],color=PAL[1],marker="s",mfc="white",ls="",label="Final-window capability")],loc="lower center",bbox_to_anchor=(.48,-.60),ncol=2,frameon=False)
 save(fig,"unified_recovery_overview")

def catch():
 fig=plt.figure(figsize=(5.55,5.3));gs=fig.add_gridspec(2,2,left=.17,right=.98,top=.91,bottom=.19,wspace=.74,hspace=.62,height_ratios=[1.55,1])
 for row,co in enumerate((8,16)):
  a,b=fig.add_subplot(gs[row,0]),fig.add_subplot(gs[row,1]);arms=ALGS if co==8 else ALGS[:3]
  title(a,f"{'AC'[row]}  Action flip {co}×{co}: capability")
  title(b,f"{'BD'[row]}  Common target: score ≥ 0.8")
  countlabels=[]
  for y,al in enumerate(arms):
   for metric,off,marker,opened in [("post_auc",-.15,"o",False),("tail2700_3000",.15,"s",True)]:
    r=cap(co,"action_flip",al,metric);point(a,r["point"],y+off,r["pointwise95"],color=PAL[y],marker=marker,opened=opened)
   t=one(THR,cols=co,mode="action_flip",algo=al,threshold=.8)
   point(b,t["restricted_mean_time"],y,t["restricted_mean_pointwise95"],color=PAL[y])
   countlabels.append(f"{t['n_attained']}/{t['n']} attained")
  a.set(yticks=range(len(arms)),yticklabels=[NAMES[al] for al in arms],ylim=(len(arms)-.5,-.6),xlim=(-.06,1.06),xticks=[0,.5,1],xlabel="Normalized score")
  b.set(yticks=range(len(arms)),yticklabels=countlabels,ylim=(len(arms)-.5,-.6),xlim=(-40,1570),xticks=[0,750,1500],xlabel="Restricted mean delay\n(iterations since switch)")
  xygrid(a);xygrid(b)
 fig.legend(handles=[Line2D([],[],color=INK,marker="o",ls="",label="Post-switch AUC"),Line2D([],[],color=INK,marker="s",mfc="white",ls="",label="Final window 2700–3000")],loc="lower center",bbox_to_anchor=(.5,.015),ncol=2,frameon=False)
 save(fig,"unified_recovery_catch")

def mapping():
 fig,ax=plt.subplots(1,2,figsize=(5.55,3.8),gridspec_kw={"left":.21,"right":.98,"top":.90,"bottom":.24,"wspace":.28})
 groups=[(m,a) for m in ("none","obs_flip","reward_sign") for a in ("disco","disco-frozenrnn","a2c")]
 for y,(m,al) in enumerate(groups):
  r=one(RAW_SUM["mapping"],protocol=m,algo=al);color=PAL[y%3]
  for field,off,mark,opened in [("pre_level",-.17,"o",True),("trough",0,"x",False),("final",.17,"o",False)]:
   point(ax[0],r[field],y+off,[r[field+"_lo"],r[field+"_hi"]],color=color,marker=mark,opened=opened)
  point(ax[1],r["post_auc"],y,[r["post_auc_lo"],r["post_auc_hi"]],color=color)
 for a in ax:a.set(yticks=range(9),ylim=(8.7,-.6),xlim=(-.2,1.06),xticks=[0,.5,1]);xygrid(a)
 ax[0].set(yticklabels=[f"{MODES[m]} / {NAMES[al]}" for m,al in groups],xlabel="Normalized score")
 ax[1].set(yticklabels=[],xlabel="Post-switch normalized AUC")
 title(ax[0],"A  Absolute capability");title(ax[1],"B  Fixed-switch performance")
 fig.legend(handles=[Line2D([],[],color=INK,marker="o",mfc="white",ls="",label="Pre-switch"),Line2D([],[],color=INK,marker="x",ls="",label="Trough"),Line2D([],[],color=INK,marker="o",ls="",label="Endpoint")],loc="lower center",bbox_to_anchor=(.5,.015),ncol=3,frameon=False)
 save(fig,"unified_mapping")

def summary():
 fig=plt.figure(figsize=(5.55,4.65));gs=fig.add_gridspec(2,2,left=.18,right=.98,top=.92,bottom=.16,wspace=.66,hspace=.74)
 a,b,c,d=[fig.add_subplot(gs[i,j]) for i,j in [(0,0),(0,1),(1,0),(1,1)]]
 title(a,"A  Replay controls: action flip")
 for y,arm in enumerate(("original","matched","clear")):
  r=one(PRI,estimator=EST,contrast_id=f"E3_action_flip_disco_minus_dqn_{arm}_auc")
  point(a,r["point"],y,r["bonferroni_interval"],color=PAL[y]);a.text(r["point"],y-.30,f"{r['point']:+.3f}",ha="center",fontsize=8)
 a.axvline(0,color="#657080",ls=":",lw=.8)
 a.set(yticks=range(3),yticklabels=["100k","28,672","Cleared"],ylim=(2.6,-.7),xlim=(-.5,.7),xticks=[-.4,0,.4],xlabel="Disco − DQN: paired AUC")
 xygrid(a)
 title(b,"B  Continuing streams")
 cs=rows(OLD/"e3c_summary.csv");tr=rows(OLD/"a3_natural_ci.csv")
 for y,al in enumerate(("disco","a2c","dqn","ppo")):
  if al!="ppo":
   r=one(cs,algo=al);point(b,float(r["final_rate_iqm"]),y-.13,[float(r["lo"]),float(r["hi"])],color=PAL[y])
  r=one(tr,algo=al);point(b,float(r["final_rate_score"]),y+.13,[float(r["lo"]),float(r["hi"])],color=PAL[y],marker="s",opened=True)
 b.set(yticks=range(4),yticklabels=["Disco","A2C","DQN","PPO"],ylim=(3.7,-.6),xlim=(-.06,1.04),xticks=[0,.5,1],xlabel="Normalized reward rate")
 xygrid(b);b.legend(handles=[Line2D([],[],color=INK,marker="o",ls="",label="CatchStream"),Line2D([],[],color=INK,marker="s",mfc="white",ls="",label="Tracking")],loc="lower right",frameon=False,handletextpad=.2,borderpad=0,labelspacing=.2)
 title(c,"C  Change: MinAtar Breakout")
 for y,al in enumerate(("disco","disco-frozenrnn","a2c","ppo")):
  r=one(RAW_SUM["breakout"],protocol="action_flip",algo=al)
  for field,off,opened in (("pre_level",-.12,True),("final",.12,False)):
   point(c,r[field],y+off,[r[field+"_lo"],r[field+"_hi"]],color=PAL[[0,0,1,3][y]],opened=opened)
 c.set(yticks=range(4),yticklabels=["Disco","Frozen","A2C","PPO"],ylim=(3.65,-.6),xlim=(3.8,11.1),xticks=[4,7,10],xlabel="Absolute return")
 xygrid(c);c.legend(handles=[Line2D([],[],color=INK,marker="o",mfc="white",ls="",label="Pre"),Line2D([],[],color=INK,marker="o",ls="",label="Endpoint")],loc="lower right",frameon=False,handletextpad=.3,borderpad=0)
 title(d,"D  Sparse discovery: DeepSea")
 deep=rows(OLD/"summary_e5.csv");algs=["disco","a2c","dqn","ppo","disco-entropy"]
 for j,al in enumerate(algs):
  rr=sorted([r for r in deep if r["algo"]==al],key=lambda r:int(r["size"]));assert len(rr)==5 and all(int(r["n_seeds"])==15 for r in rr)
  d.plot([int(r["size"]) for r in rr],[float(r["frac_solved"]) for r in rr],color=PAL[j],marker=["o","s","^","D","v"][j],ms=6,mfc=PAL[j] if j==0 else "white",ls=["-","--","-.",":",(0,(4,2,1,2))][j])
 d.axhline(.5,color="#657080",ls=":",lw=.8);d.set(xlim=(7.6,16.4),ylim=(-.04,1.08),xticks=[8,10,12,14,16],yticks=[0,.5,1],xlabel="Depth",ylabel="Fraction solved")
 fig.legend(handles=[Line2D([],[],color=PAL[j],marker=["o","s","^","D","v"][j],ms=6,ls="-",label=NAMES[al]) for j,al in enumerate(algs)],loc="lower center",bbox_to_anchor=(.5,.005),ncol=5,frameon=False,handlelength=1,handletextpad=.3,columnspacing=.6)
 save(fig,"unified_behavior_summary")

if __name__ == "__main__":
 overview(); catch(); mapping(); summary()


==> anc/analysis_scripts/plot_sources/replay_detail.py <==
from figure_style import evidence_root, reference_root, output_dir, audit_dir, apply_style
"""Rebuild the existing E3 replay detail with capacity-explicit labels only."""
from pathlib import Path
import csv, json, hashlib
import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt

HERE = Path(__file__).resolve().parents[2]
ROOT = evidence_root()
R=ROOT/"reanalysis"
FIG = output_dir()
apply_style()
plt.rcParams.update({'font.size':8,'axes.labelsize':8,'xtick.labelsize':7.5,
 'ytick.labelsize':7.5,'legend.fontsize':7.5,'pdf.fonttype':42,'ps.fonttype':42})
COL=['#2a78d6','#1baf7a','#eda100','#008300']
paths=[]
def source(p):paths.append(Path(p));return Path(p)
def trim(a,axis=-1):
 a=np.sort(a,axis=axis);n=a.shape[axis]
 return np.take(a,range(n//4,int(np.ceil(3*n/4))),axis=axis).mean(axis=axis)
e3=json.loads(source(R/'e3_integrated486_v002/PRIMARY_CONTRASTS.json').read_text())
b18=np.load(source(ROOT/'c_remaining_submission_20260921_v001/third_submission/research/Experiments/results/r6_analysis_protocol/statistics_v001/recovery18/seed_blocks.npy'))
curves={}
with source(R/'core_remote_diagnostics_small_v001/analysis/CURVES.csv').open(newline='') as f:
 for row in csv.DictReader(f):
  if row['group']=='E3' and row['axis']=='action_flip_8' and row['algo']=='disco':
   curves.setdefault(('disco',int(row['seed'])),[]).append((int(row['step']),float(row['return_mean'])))
dq=ROOT/'acceptance/e3_dqn162_compact_originals_20260921_v001/originals'
with source(R/'e3_integrated486_v002/r6_e3_per_seed.csv').open(newline='') as f:
 for row in csv.DictReader(f):
  if row['cols']=='8' and row['mode']=='action_flip' and row['algo'].startswith('dqn_'):
   ms=[json.loads(line) for line in source(dq/row['run_id']/'metrics.jsonl').read_text().splitlines()]
   curves[(row['algo'],int(row['seed']))]=[(m['step'],m['return_mean']) for m in ms if m['step']>0]
fig,axes=plt.subplots(1,2,figsize=(5.65,2.65),gridspec_kw={'width_ratios':[1.6,1]},layout='constrained')
for j,(a,label) in enumerate(zip(['disco','dqn_original','dqn_matched','dqn_clear'],['Disco','DQN 100k','DQN 28,672','DQN cleared'])):
 grid=np.arange(20,3001,20)
 v=np.array([[dict(curves[(a,s)])[int(t)] for t in grid] for s in range(18)])
 v=(v+.75)/1.75
 pt=trim(v,axis=0);draw=trim(v[b18],axis=1);lo,hi=np.quantile(draw,[.025,.975],axis=0)
 axes[0].plot(grid*58/1000,pt,label=label,color=COL[j],lw=1.2,ls=['-','--','-.',':'][j])
 axes[0].fill_between(grid*58/1000,lo,hi,color=COL[j],alpha=.18,lw=0)
axes[0].axvline(87,color='#777777',ls=':',lw=.8)
axes[0].set(xlabel=r'Interactions ($10^3$)',ylabel='Normalized score',ylim=(-.05,1.06))
handles,legendlabels=axes[0].get_legend_handles_labels()
fig.legend(handles,legendlabels,ncol=4,loc='upper center',bbox_to_anchor=(.5,1.12),fontsize=7.5)
for j,arm in enumerate(['original','matched','clear']):
 x=next(r for r in e3 if r['estimator']=='legacy_floor_ceil_trimmed_mean' and r['contrast_id']==f'E3_action_flip_disco_minus_dqn_{arm}_auc')
 pt=x['point'];lo,hi=x['bonferroni_interval']
 axes[1].errorbar(pt,j,xerr=[[pt-lo],[hi-pt]],fmt='o',color=COL[j+1],capsize=3,ms=6)
axes[1].axvline(0,color='#777777',lw=.8)
axes[1].set(yticks=range(3),yticklabels=['100k','28,672','Cleared'],xlabel='Disco - DQN AUC',xlim=(-.48,.67),ylim=(2.5,-.7))
axes[0].text(.02,.95,'A',transform=axes[0].transAxes,va='top',weight='bold')
axes[1].text(.88,.95,'B',transform=axes[1].transAxes,va='top',weight='bold')
fig.savefig(FIG/'replay_main.pdf',bbox_inches='tight')
fig.savefig(FIG/'replay_main.png',dpi=220,bbox_inches='tight')
plt.close(fig)


==> anc/analysis_scripts/plot_sources/scale_panorama.py <==
from figure_style import evidence_root, reference_root, output_dir, audit_dir, apply_style
"""Publish one E1/E2 analysis consistently in every scale/state figure and table.

Offline reanalysis only. Original run files and manuscript versions are untouched.
"""
from pathlib import Path
import csv
import hashlib
import json
import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.lines import Line2D
from matplotlib.colors import LinearSegmentedColormap

HERE = Path(__file__).resolve().parents[2]
ROOT = evidence_root()
E1 = ROOT / "reanalysis/e1_1008_scale_statistics_v001"
E2 = ROOT / "reanalysis/e2_fixed192_statistics_v001"
GEO = ROOT / "reanalysis/e1_terminal_geometry_v001"
FIG = output_dir()
TAB = HERE / "paper/generated"
AUDIT = audit_dir()
for d in (FIG, TAB, AUDIT):
    d.mkdir(parents=True, exist_ok=True)

apply_style()
plt.rcParams.update({"font.size": 8, "axes.labelsize": 8, "axes.titlesize": 8.5,
    "xtick.labelsize": 8, "ytick.labelsize": 8, "legend.fontsize": 8,
    "pdf.fonttype": 42, "ps.fonttype": 42, "lines.linewidth": 1.15,
    "axes.titleweight": "bold", "axes.titlepad": 8})
COLORS = ["#2a78d6", "#1baf7a", "#eda100", "#008300", "#4a3aa7", "#e34948", "#e87ba4", "#eb6834"]
MARKERS = ["o", "s", "^", "D"]
STYLES = ["-", "--", "-.", ":"]
NAMES = ["Live", "Pin 0", "EMA held", "Both"]
ENVS = ["catch", "catchdense", "catchlong"]
ENVNAMES = ["Catch", "CatchDense", "CatchLong"]
THRESHOLDS = [.7, .8, .9]
INK = "#202938"
sources = {}

def source(p):
    p = Path(p)
    sources[str(p).replace("\\", "/")] = {"sha256": hashlib.sha256(p.read_bytes()).hexdigest(), "bytes": p.stat().st_size}
    return p

def load(p):
    return json.loads(source(p).read_text(encoding="utf-8-sig"))

def select(rows, **kw):
    r = [r for r in rows if all(r[k] == v for k, v in kw.items())]
    assert len(r) == 1, (kw, len(r))
    return r[0]

prov = load(E1 / "PROVENANCE.json")
summary = load(E1 / "SUMMARY.json")
protocol = load(E1 / "FROZEN_PROTOCOL.json")
values = np.load(source(E1 / "values.npy"))
blocks = np.load(source(E1 / "seed_blocks.npy"))
scales = np.array(prov["scales"])
exponents = np.log10(scales)
curves = np.sort(values, axis=1)[:, 3:9].mean(axis=1)
boots = np.stack([np.sort(v[blocks], axis=1)[:, 3:9].mean(axis=1) for v in values])
assert values.shape == (3, 12, 4, 7) and blocks.shape == (10000, 12)
assert np.isfinite(values).all()
for e, env in enumerate(ENVS):
    expected = select(summary, env=env, estimator="exact_middle50_iqm", mode="absolute_08")
    assert np.allclose(curves[e], expected["curves"], atol=1e-14)
    stored = np.load(source(E1 / expected["draws"]))
    assert np.allclose(boots[e], stored["bootstrap_curves"], atol=1e-14)

def window_array(curve, threshold):
    passing = np.asarray(curve) >= np.asarray(threshold)
    flat = passing.reshape(-1, 7)
    best = np.zeros(len(flat), dtype=int)
    streak = np.zeros(len(flat), dtype=int)
    for j in range(7):
        streak = np.where(flat[:, j], streak + 1, 0)
        best = np.maximum(best, streak)
    return np.maximum(best - 1, 0).reshape(passing.shape[:-1]).astype(float)

widths = np.stack([window_array(curves, t) for t in THRESHOLDS], axis=-1)
width_boots = np.stack([window_array(boots, t) for t in THRESHOLDS], axis=-1)
assert widths[:, 0, 1].tolist() == [6, 6, 3]
assert widths[:, 1, 1].tolist() == [3, 3, 2]
geo = load(GEO / "PER_SCALE.json")
geosummary = load(GEO / "SUMMARY.json")
source(GEO / "ANALYSIS_PROTOCOL.json")
e2arms = load(E2 / "ARM_DESCRIPTIVE.json")
e2primary = load(E2 / "PRIMARY_SUMMARY.json")
with source(reference_root() / "tables/eif_summary.csv").open(encoding="utf-8-sig", newline="") as f:
    interface = list(csv.DictReader(f))

def title(ax, label):
    ax.set_title(label, loc="left")
    ax.set_axisbelow(True)

def point(ax, x, y, ci=None, color=COLORS[0], marker="o", opened=False):
    if ci is not None:
        ax.errorbar(x, y, xerr=[[max(0, x-ci[0])], [max(0, ci[1]-x)]],
                    fmt=marker, color=color, ms=6, mfc="white" if opened else color, capsize=2, lw=.9)
    else:
        ax.plot(x, y, marker, color=color, ms=6, mfc="white" if opened else color)

def save(fig, name):
    fig.savefig(FIG / f"{name}.pdf", bbox_inches="tight", pad_inches=.03)
    fig.savefig(FIG / f"{name}.png", bbox_inches="tight", pad_inches=.03, dpi=220)
    plt.close(fig)

def scale_lines(ax, e, ylabel=True):
    for j in range(4):
        ci = np.quantile(boots[e, :, j], [.025, .975], axis=0)
        ax.plot(scales, curves[e, j], color=COLORS[j], marker=MARKERS[j], ls=STYLES[j], ms=6)
        ax.fill_between(scales, *ci, color=COLORS[j], alpha=.18, lw=0)
    ax.axhline(.8, color="#8b949f", ls=":", lw=.8)
    ax.set(xscale="log", ylim=(-.22, 1.07), xticks=[.001, 1, 1000], yticks=[0, .5, 1], xlabel="Reward multiplier")
    if ylabel:
        ax.set_ylabel("Tail normalized score")

def state_legend(fig, bbox):
    fig.legend(handles=[Line2D([], [], color=COLORS[j], marker=MARKERS[j], ls=STYLES[j], ms=6, label=NAMES[j]) for j in range(4)],
               loc="upper center", bbox_to_anchor=bbox, ncol=4, frameon=False, handlelength=1.7, columnspacing=1.1)

def full_scale():
    fig = plt.figure(figsize=(5.7, 7.0))
    gs = fig.add_gridspec(3, 3, left=.105, right=.985, bottom=.105, top=.93,
                          hspace=.64, wspace=.42, height_ratios=[1.05, 1, 1.03])
    for e, env in enumerate(ENVS):
        ax = fig.add_subplot(gs[0, e])
        title(ax, f"{chr(65+e)}  {ENVNAMES[e]}")
        scale_lines(ax, e, e == 0)
        if e:
            ax.tick_params(labelleft=False)
        hm = fig.add_subplot(gs[1, e])
        title(hm, f"{chr(68+e)}  Window (decades)")
        hm.imshow(widths[e], vmin=0, vmax=6, cmap=LinearSegmentedColormap.from_list("score", ["#f2f6fb", "#9ec5f4"]), aspect="auto")
        for j in range(4):
            for k in range(3):
                lo, hi = np.quantile(width_boots[e, :, j, k], [.025, .975])
                hm.text(k, j-.12, f"{widths[e,j,k]:.0f}", ha="center", va="center", fontsize=9, fontweight="bold", color=INK)
                hm.text(k, j+.2, f"[{lo:.0f},{hi:.0f}]", ha="center", va="center", fontsize=8, color=INK)
        hm.set(xticks=range(3), xticklabels=["0.7", "0.8", "0.9"], yticks=range(4),
               yticklabels=NAMES if e == 0 else [], xlabel="Score threshold")
        hm.grid(False)
        hm.tick_params(axis="both", length=0)
        g = fig.add_subplot(gs[2, e])
        title(g, f"{chr(71+e)}  Terminal-state\ngeometry")
        for j, rep in enumerate(["h", "c"]):
            rr = [select(geo, env=env, arm="disco", representation=rep, scale=float(s)) for s in scales]
            y = [r["shift_over_unit_radius"] for r in rr]
            low, high = np.array([r["shift_over_unit_radius_pointwise95"] for r in rr]).T
            g.plot(scales, y, color=COLORS[j], marker=MARKERS[j], ls=STYLES[j], ms=6, label=rep)
            g.fill_between(scales, low, high, color=COLORS[j], alpha=.18, lw=0)
        g.set(xscale="log", xticks=[.001, 1, 1000], xlabel="Reward multiplier", ylim=(-3, 120), yticks=[0, 60, 120])
        if e == 0:
            g.set_ylabel("Centroid shift / unit radius")
        else:
            g.tick_params(labelleft=False)
        g.legend(frameon=False, ncol=2, loc="upper left", handlelength=1.1, columnspacing=.8)
    state_legend(fig, (.55, 1.0))
    fig.text(.55, .018, "Points / bold cells: estimates; ribbons / brackets: pointwise 95% seed-bootstrap intervals", ha="center", fontsize=8)
    save(fig, "unified_scale_full")

def state_scale():
    fig = plt.figure(figsize=(5.7, 5.35))
    gs = fig.add_gridspec(2, 2, left=.14, right=.99, bottom=.115, top=.91, hspace=.76, wspace=.55,
                          height_ratios=[1, 1.15])
    a = fig.add_subplot(gs[0, 0]); title(a, "A  Scale response: Catch")
    scale_lines(a, 0)
    state_legend(fig, (.56, 1.005))
    b = fig.add_subplot(gs[0, 1]); title(b, "B  Window at score ≥ 0.8")
    for e in range(3):
        for j in range(4):
            point(b, widths[e, j, 1], e+(j-1.5)*.16,
                  np.quantile(width_boots[e, :, j, 1], [.025, .975]), COLORS[j], MARKERS[j], j != 0)
    b.set(yticks=range(3), yticklabels=["Catch", "Dense", "Long"], ylim=(2.55, -.55), xlim=(-.2, 6.5), xticks=[0,2,4,6], xlabel="Width (decades)")
    b.grid(False); b.grid(axis="x", color="#d5dce5", lw=.5)
    cg = gs[1, 0].subgridspec(1, 2, wspace=.3)
    ca, cb = fig.add_subplot(cg[0]), fig.add_subplot(cg[1])
    ca.set_title("C  Inherited state", loc="left", y=1.12, pad=10)
    armkeys = ["match_init", "cross_init", "match_clamp", "cross_clamp"]
    for ax, scale, label in [(ca, .001, "Low recipient"), (cb, 1000., "High recipient")]:
        for i, arm in enumerate(armkeys):
            r = select(e2arms, scale=scale, arm=arm, estimator="exact_middle50_iqm")
            point(ax, r["tail"], i, r["pointwise95"], COLORS[0], "o" if i<2 else "s", i>=2)
        ax.axhline(1.5, color="#d5dce5", lw=.7)
        ax.set(yticks=range(4), yticklabels=["Match/init", "Cross/init", "Match/clamp", "Cross/clamp"] if ax is ca else [],
               ylim=(3.5, -.5), xlim=(-.055, 1.055), xticks=[0, 1], xlabel="Tail score")
        ax.grid(False); ax.grid(axis="x", color="#d5dce5", lw=.5)
        ax.text(.5, 1.04, label, transform=ax.transAxes, ha="center", fontsize=8)
    cb.set_title("", pad=8)
    ca.text(0, -.31, "Interaction (paired, not a score):", transform=ca.transAxes, fontsize=8)
    low = select(e2primary, contrast_id="E2_low_mismatch_clamp_minus_init", estimator="exact_middle50_iqm")
    high = select(e2primary, contrast_id="E2_high_mismatch_clamp_minus_init", estimator="exact_middle50_iqm")
    ca.text(0, -.43, f"Low {low['point']:+.3f}; high {high['point']:+.3f}", transform=ca.transAxes, fontsize=8)
    dg = gs[1, 1].subgridspec(1, 2, wspace=.42)
    d1, d2 = fig.add_subplot(dg[0]), fig.add_subplot(dg[1])
    title(d1, "D  Value-interface geometry")
    for i, key in enumerate(["default", "linear", "support30"]):
        r = select(interface, axis=key)
        point(d1, float(r["final_iqm"]), i, [float(r["lo"]), float(r["hi"])])
        point(d2, float(r["q_bins_effective"]), i, [float(r["q_bins_lo"]), float(r["q_bins_hi"])])
    d1.set(yticks=range(3), yticklabels=["Default", "Linear", "±30"], ylim=(2.5, -.5), xlim=(.984,1.003), xticks=[.99,1], xlabel="Score\n(zoomed)")
    d1.set_xticklabels([".99", "1.00"])
    d2.set(yticks=range(3), yticklabels=[], ylim=(2.5, -.5), xlim=(1.3,2.4), xticks=[1.5,2], xlabel="Effective\nbins")
    for ax in (d1,d2):
        ax.grid(False); ax.grid(axis="x", color="#d5dce5", lw=.5)
    save(fig, "unified_state_scale")

if __name__ == "__main__":
    full_scale()
    state_scale()


==> anc/analysis_scripts/plot_sources/scale_transplant_detail.py <==
from figure_style import evidence_root, reference_root, output_dir, audit_dir, apply_style
"""Deterministic V6 display generation from frozen results; no training actions."""
from pathlib import Path
import csv
import hashlib
import json
import re
import shutil
import urllib.request
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt

HERE = Path(__file__).resolve().parents[2]
ROOT = evidence_root()
R = ROOT / 'reanalysis'
PAPER = HERE / 'paper'
FIG = output_dir()
GEN = PAPER / 'generated'
EVID = HERE / 'evidence'

apply_style()
plt.rcParams.update({'font.size': 8, 'axes.labelsize': 8, 'xtick.labelsize': 7.5,
                    'ytick.labelsize': 7.5, 'legend.fontsize': 7.5,
                    'pdf.fonttype': 42, 'ps.fonttype': 42})
COL = ['#2a78d6', '#1baf7a', '#eda100', '#008300']
manifest = []

def source(path):
    path = Path(path)
    manifest.append({'source': str(path.relative_to(ROOT)).replace(chr(92), '/'),
                     'sha256': hashlib.sha256(path.read_bytes()).hexdigest()})
    return path


def read(path):
    return json.loads(source(path).read_text(encoding='utf-8-sig'))

def trim(a, axis=-1):
    a = np.sort(a, axis=axis)
    n = a.shape[axis]
    if n < 4:
        return a.mean(axis=axis)
    return np.take(a, range(n//4, int(np.ceil(3*n/4))), axis=axis).mean(axis=axis)

def num(x, digits=4):
    if x is None:
        return '--'
    return f'{x:.{digits}f}'

def interval(v, digits=3):
    return '--' if v is None else f'[{num(v[0],digits)}, {num(v[1],digits)}]'

def tex_table(*args, **kwargs):
    pass  # Existing audited tables are not regenerated by the figure builder.


def savefig(fig, name):
    fig.savefig(FIG / (name+'.pdf'), bbox_inches='tight')
    fig.savefig(FIG / (name+'.png'), dpi=170, bbox_inches='tight')
    plt.close(fig)

e1 = read(R/'e1_1008_scale_statistics_v001/SUMMARY.json')
prov1 = read(R/'e1_1008_scale_statistics_v001/PROVENANCE.json')
source(R/'e1_1008_scale_statistics_v001/FROZEN_PROTOCOL.json')
source(R/'e1_1008_scale_statistics_v001/INDEPENDENT_AUDIT.json')
source(R/'e1_1008_scale_statistics_v001/values.npy')
b12 = np.load(source(R/'e1_1008_scale_statistics_v001/seed_blocks.npy'))
selected = next(x for x in e1 if x['env']=='catch' and x['mode']=='absolute_08' and x['estimator']=='legacy_floor_ceil_trimmed_mean')
z = np.load(source(R/'e1_1008_scale_statistics_v001/catch__legacy_floor_ceil_trimmed_mean__absolute_08.npz'))
fig, axes = plt.subplots(1,2,figsize=(5.65,2.30),gridspec_kw={'width_ratios':[1.45,1]},layout='constrained')
names = ['Live','Pinned','Frozen EMA','Both']
markers = ['o','s','^','D']
scales = prov1['scales']
for j,name in enumerate(names):
    lo,hi = np.quantile(z['bootstrap_curves'][:,j,:],[.025,.975],axis=0)
    axes[0].plot(scales, selected['curves'][j], label=name, color=COL[j],marker=markers[j],ms=3,lw=1.2)
    axes[0].fill_between(scales,lo,hi,color=COL[j],alpha=.18,lw=0)
axes[0].axhline(.8,color='#777777',ls=':',lw=.8)
axes[0].set(xscale='log',xlabel='Reward multiplier',ylabel='Normalized score',ylim=(-.08,1.12))
axes[0].set_xticks([.001,.1,10,1000])
handles,legendlabels=axes[0].get_legend_handles_labels()
fig.legend(handles,legendlabels,ncol=4,loc='upper center',bbox_to_anchor=(.5,1.13),fontsize=7.5)
for j,name in enumerate(names):
    pt=selected['windows'][j]['width_decades'];lo,hi=np.quantile(z['widths'][:,j],[.025,.975])
    axes[1].barh(j,pt,color=COL[j],height=.5,alpha=.8)
    axes[1].errorbar(pt,j,xerr=[[pt-lo],[hi-pt]],color='#20242b',capsize=2,fmt='none',lw=.8)
axes[1].set(yticks=range(4),yticklabels=names,xlabel='Window width (decades)',xlim=(0,7.15))
axes[1].invert_yaxis()
axes[0].text(.015,.97,'A',transform=axes[0].transAxes,va='top',weight='bold')
axes[1].text(.92,.97,'B',transform=axes[1].transAxes,va='top',weight='bold')
savefig(fig,'scale_main')
rows=[]
for x in e1:
    if x['estimator']!='legacy_floor_ceil_trimmed_mean':continue
    rows.append([x['env'].replace('catch','Catch'), 'Half-best' if x['mode']=='relative_half_best' else r'$S\geq0.8$',
                 *[int(v['width_decades']) for v in x['windows']],
                 int(x['intervals']['point']),interval(x['intervals']['bonferroni_interval'],0)])
tex_table('e1_windows.tex','All scale-window estimates, 12 seeds per cell. Integer-trimmed and exact-IQM results coincide for these 12-seed summaries. Half-best rows belong to the primary family; absolute rows to its threshold-sensitivity companion. Intervals use the corresponding family-11 tails.','tab:e1-all',
          ['Task','Criterion','Live','Pin','EMA','Both',r'$\Delta W$','Adjusted CI'],rows)

e2=read(R/'e2_fixed192_statistics_v001/PRIMARY_SUMMARY.json')
arms=read(R/'e2_fixed192_statistics_v001/ARM_DESCRIPTIVE.json')
pr2=read(R/'e2_fixed192_statistics_v001/PROVENANCE.json')
source(R/'e2_fixed192_statistics_v001/ROOT_INDEPENDENT_AUDIT.json')
z2=np.load(source(R/'e2_fixed192_statistics_v001/ALL192_CURVES.npz'))
order=['match_init','cross_init','match_clamp','cross_clamp']
labels=['Matched / natural','Cross / natural','Matched / clamp','Cross / clamp']
fig,axes=plt.subplots(2,2,figsize=(5.65,3.90),gridspec_kw={'width_ratios':[1.6,1]},layout='constrained')
for s,scale in enumerate(pr2['scales']):
    for j,(a,label) in enumerate(zip(order,labels)):
        k=pr2['arms'].index(a);v=z2['normalized'][s,:,k,:]
        pt=trim(v,axis=0);draw=trim(v[b12],axis=1);lo,hi=np.quantile(draw,[.025,.975],axis=0)
        axes[s,0].plot(z2['env_steps']/1000,pt,label=label,color=COL[j],ls='-' if j<2 else '--',lw=1.2)
        axes[s,0].fill_between(z2['env_steps']/1000,lo,hi,color=COL[j],alpha=.18,lw=0)
        ar=next(r for r in arms if r['scale']==scale and r['arm']==a and r['estimator']=='legacy_floor_ceil_trimmed_mean')
        p=ar['tail'];l,h=ar['pointwise95']
        axes[s,1].errorbar(p,j,xerr=[[p-l],[h-p]],fmt=markers[j],color=COL[j],capsize=2,ms=4,lw=1)
    axes[s,0].set(ylabel='Normalized score',xlabel=r'Interactions ($10^3$)',ylim=(-.06,1.08))
    axes[s,0].text(0,1.045,('A' if s==0 else 'C')+f'  recipient {scale:g}',transform=axes[s,0].transAxes,fontsize=8)
    axes[s,1].set(yticks=range(4),yticklabels=['M / natural','X / natural','M / clamp','X / clamp'],xlabel='Tail score')
    axes[s,1].invert_yaxis()
    axes[s,1].text(.03,.96,'B' if s==0 else 'D',transform=axes[s,1].transAxes,va='top',weight='bold')
    axes[s,1].set_xlim((-.08,1.1) if s==0 else (.985,1.005))
handles,legendlabels=axes[0,0].get_legend_handles_labels()
fig.legend(handles,legendlabels,ncol=2,loc='upper center',bbox_to_anchor=(.5,1.13),fontsize=8)
savefig(fig,'transplant_main')


==> anc/evidence_manifests/behavior_panorama.json <==
{
  "script": "behavior_panorama.py",
  "script_sha256": "710127542bc7d0a7ada5d7682708147f94db19a699a61292892961be186fe2be",
  "mode": "morandi",
  "sources": {
    "EVIDENCE_ROOT/reanalysis/e1_1008_scale_statistics_v001/SUMMARY.json": {
      "sha256": "e4516ce0fe4147ccd1d9ad2aac999efe66ad097a5c7e3161f8b3b3e8eb5d2d23",
      "bytes": 44017
    },
    "EVIDENCE_ROOT/reanalysis/e1_1008_scale_statistics_v001/PROVENANCE.json": {
      "sha256": "8b3e4489aa813b0a2bc5c4f6038f5c70bbbc1e9f4c9fd8bf5a222a2e547aa5d3",
      "bytes": 1777
    },
    "EVIDENCE_ROOT/reanalysis/e1_1008_scale_statistics_v001/catch__legacy_floor_ceil_trimmed_mean__absolute_08.npz": {
      "sha256": "9a27448b6df9c36a69aa83da93e31feb8e6ab81d1da0839bccd52b74260d2fa3",
      "bytes": 898239
    },
    "EVIDENCE_ROOT/reanalysis/e1_1008_scale_statistics_v001/catchdense__legacy_floor_ceil_trimmed_mean__absolute_08.npz": {
      "sha256": "072bd36fd9ab0fe283170bfa7bdf00650a0a0b01402e3823bb738e91172c67e1",
      "bytes": 1890754
    },
    "EVIDENCE_ROOT/reanalysis/e1_1008_scale_statistics_v001/catchlong__legacy_floor_ceil_trimmed_mean__absolute_08.npz": {
      "sha256": "d0e781fda2bed194ec97a25d9a39c3f91b32ddb08c8c0b8a1b7298428e3815bf",
      "bytes": 1139286
    },
    "EVIDENCE_ROOT/reanalysis/e2_fixed192_statistics_v001/ARM_DESCRIPTIVE.json": {
      "sha256": "e2732cb7b94f2294243a9b044e70080ca2283df53ff7857f048d0bc214db512a",
      "bytes": 8290
    },
    "REFERENCE_ROOT/tables/eif_summary.csv": {
      "sha256": "d8039c0cba20b730c31205443adbb96396d5982b90aaef5fa56960e50b958c6d",
      "bytes": 464
    },
    "REFERENCE_ROOT/tables/base_assays/a1_reference_lr.csv": {
      "sha256": "bdb3c5c3ca573f8580910d66fbbc2c6a49318580c7c3ffdc2612af2737772362",
      "bytes": 3600
    },
    "REFERENCE_ROOT/tables/e3c_summary.csv": {
      "sha256": "51cc9e6f7344e2d1deb0075f17d2133a2b9ff492d641d57c3ea3800d35fa8ec7",
      "bytes": 259
    },
    "REFERENCE_ROOT/tables/a3_natural_ci.csv": {
      "sha256": "8be66ee83d91452cd272b7bac23228c889388f1c83ebbe9584f14e0f0f600f88",
      "bytes": 534
    },
    "PACKAGE/audit/final_calibration_20260926/figure_provenance/RECOVERY_RAW_SUMMARIES.json": {
      "sha256": "95b1ac88856cf540a48b2ec62deafbc392cb6d721d592a1285fef9bb3447a43d",
      "bytes": 9748
    },
    "REFERENCE_ROOT/tables/summary_e5.csv": {
      "sha256": "9e22455e22ffa25a17ef33ed1953e5c36fc728db5a61802a003655d65580c605",
      "bytes": 3024
    }
  },
  "panels": {
    "scale.A": {
      "source": "E1 reference-indexed 1,008-run cohort",
      "task": "catch",
      "values": [
        [
          0.8275737150967154,
          0.9767800330980565,
          0.9757823210792474,
          0.9939229024943312,
          0.9967346938775511,
          0.9969160997732426,
          0.9960997732426303
        ],
        [
          0.003537394777954042,
          0.01206350137316991,
          0.17632652685350306,
          0.9906575963718822,
          0.9931065759637187,
          0.9875736961451248,
          0.9948299319727892
        ],
        [
          0.005351453821033319,
          0.012063501373169916,
          0.9964625934962511,
          0.9992743764172336,
          0.9998185941043084,
          0.9997278911564625,
          0.9989115646258503
        ],
        [
          0.00498864201241746,
          0.005623592220060951,
          0.4188662130073085,
          0.9954648526077098,
          0.9943764172335602,
          0.9911111111111112,
          0.9976417233560091
        ]
      ],
      "scales": [
        0.001,
        0.01,
        0.1,
        1.0,
        10.0,
        100.0,
        1000.0
      ],
      "n_per_cell": 12,
      "uncertainty": "Pointwise 95% percentile intervals of stored 10,000 seed-bootstrap curves.",
      "estimator": "integer-trimmed mean (identical to exact IQM for n=12)"
    },
    "scale.B": {
      "source": "E1 reference-indexed",
      "n_per_cell": 12,
      "criterion": "Width in decades of the contiguous tested window with normalized score >= 0.8.",
      "uncertainty": "Pointwise 95% marginal width intervals; paired adjusted differences are tabulated separately.",
      "values": [
        {
          "env": "catch",
          "point": [
            6.0,
            3.0
          ],
          "marginal_pointwise95": [
            [
              5.0,
              3.0
            ],
            [
              6.0,
              3.0
            ]
          ],
          "paired_adjusted_difference": {
            "contrast_id": "E1_catch_live_minus_zero_window",
            "point": 3.0,
            "family_size": 11,
            "alpha": 0.05,
            "pointwise_interval": [
              2.0,
              3.0
            ],
            "bonferroni_interval": [
              2.0,
              3.0
            ],
            "bonferroni_marginal_coverage": 0.9954545454545455,
            "bootstrap_replicates": 10000,
            "quantile_method": "linear",
            "expected_draws_per_adjusted_tail": 22.72727272727273,
            "uncertainty_scope": "Percentile bootstrap approximation; correction is within this named estimand family, not across sensitivity estimands or exploratory contrasts."
          }
        },
        {
          "env": "catchdense",
          "point": [
            6.0,
            3.0
          ],
          "marginal_pointwise95": [
            [
              6.0,
              3.0
            ],
            [
              6.0,
              4.0
            ]
          ],
          "paired_adjusted_difference": {
            "contrast_id": "E1_catchdense_live_minus_zero_window",
            "point": 3.0,
            "family_size": 11,
            "alpha": 0.05,
            "pointwise_interval": [
              2.0,
              3.0
            ],
            "bonferroni_interval": [
              2.0,
              3.0
            ],
            "bonferroni_marginal_coverage": 0.9954545454545455,
            "bootstrap_replicates": 10000,
            "quantile_method": "linear",
            "expected_draws_per_adjusted_tail": 22.72727272727273,
            "uncertainty_scope": "Percentile bootstrap approximation; correction is within this named estimand family, not across sensitivity estimands or exploratory contrasts."
          }
        },
        {
          "env": "catchlong",
          "point": [
            3.0,
            2.0
          ],
          "marginal_pointwise95": [
            [
              3.0,
              2.0
            ],
            [
              4.0,
              2.0
            ]
          ],
          "paired_adjusted_difference": {
            "contrast_id": "E1_catchlong_live_minus_zero_window",
            "point": 1.0,
            "family_size": 11,
            "alpha": 0.05,
            "pointwise_interval": [
              1.0,
              2.0
            ],
            "bonferroni_interval": [
              1.0,
              3.0
            ],
            "bonferroni_marginal_coverage": 0.9954545454545455,
            "bootstrap_replicates": 10000,
            "quantile_method": "linear",
            "expected_draws_per_adjusted_tail": 22.72727272727273,
            "uncertainty_scope": "Percentile bootstrap approximation; correction is within this named estimand family, not across sensitivity estimands or exploratory contrasts."
          }
        }
      ]
    },
    "scale.C": {
      "source": "E2 fixed 192-run reference-indexed cohort",
      "recipient_scale": 0.001,
      "n_per_cell": 12,
      "values": [
        {
          "scale": 0.001,
          "arm": "match_init",
          "estimator": "legacy_floor_ceil_trimmed_mean",
          "n": 12,
          "tail": 0.8971428793988058,
          "pointwise95": [
            0.6896077221491249,
            0.9816780308062998
          ],
          "familywise": false
        },
        {
          "scale": 0.001,
          "arm": "cross_init",
          "estimator": "legacy_floor_ceil_trimmed_mean",
          "n": 12,
          "tail": 0.5307029526967919,
          "pointwise95": [
            0.20054420685636346,
            0.8677551229009214
          ],
          "familywise": false
        },
        {
          "scale": 0.001,
          "arm": "match_clamp",
          "estimator": "legacy_floor_ceil_trimmed_mean",
          "n": 12,
          "tail": 0.9326077336910056,
          "pointwise95": [
            0.6995011466553186,
            0.9821315455670696
          ],
          "familywise": false
        },
        {
          "scale": 0.001,
          "arm": "cross_clamp",
          "estimator": "legacy_floor_ceil_trimmed_mean",
          "n": 12,
          "tail": 0.016507916935970868,
          "pointwise95": [
            0.0037188006822619648,
            0.06757821414626014
          ],
          "familywise": false
        }
      ],
      "semantics": "Init imports donor h/c once then evolves; clamp overwrites h/c each learning iteration. Matched donor is same scale; cross donor is 1000. Other recipient state is fresh.",
      "uncertainty": "Source pointwise 95% bootstrap intervals for marginal tail scores; not intervals for the interaction."
    },
    "scale.D": {
      "source": "V5 E-IF unit-scale assay; original frozen eif_summary.csv",
      "values": [
        {
          "axis": "default",
          "n": "12",
          "final_iqm": "0.996952380952381",
          "lo": "0.988063492063492",
          "hi": "0.9997460317460317",
          "q_bins_effective": "2.222086781925625",
          "q_bins_lo": "2.1917733236816193",
          "q_bins_hi": "2.2527928246392146",
          "delta_vs_default": "0.0"
        },
        {
          "axis": "linear",
          "n": "12",
          "final_iqm": "0.9994920634920635",
          "lo": "0.9951714285714287",
          "hi": "1.0",
          "q_bins_effective": "1.4692084921730888",
          "q_bins_lo": "1.4150929055280155",
          "q_bins_hi": "1.519896172583103",
          "delta_vs_default": "0.0025396825396825085"
        },
        {
          "axis": "support30",
          "n": "12",
          "final_iqm": "0.9996190476190477",
          "lo": "0.9939015873015872",
          "hi": "1.0",
          "q_bins_effective": "2.097953728834788",
          "q_bins_lo": "2.0281860683692825",
          "q_bins_hi": "2.170514277948274",
          "delta_vs_default": "0.002666666666666706"
        }
      ],
      "n_per_cell": 12,
      "uncertainty": "Supplied 95% intervals, copied without re-estimation.",
      "effective_bins": "exp(entropy) of the categorical output as defined by E-IF; separate axis, not a second y scale.",
      "score_axis": "Explicitly zoomed .984 to 1.003."
    },
    "behavior.A": {
      "source": "V5 reference-indexed F2 a1_reference_lr.csv",
      "values": [
        {
          "algorithm": "disco",
          "endpoint": 0.9739130434782609,
          "own_mastery_interactions": 133400.0
        },
        {
          "algorithm": "disco-lr3e4",
          "endpoint": 0.9947826086956523,
          "own_mastery_interactions": 500250.0
        },
        {
          "algorithm": "a2c",
          "endpoint": 0.9704347826086956,
          "own_mastery_interactions": 350900.0
        },
        {
          "algorithm": "dqn",
          "endpoint": 0.8834782608695653,
          "own_mastery_interactions": 261966.66666666666
        },
        {
          "algorithm": "ppo",
          "endpoint": 0.9078260869565217,
          "own_mastery_interactions": 245533.33333333334
        },
        {
          "algorithm": "disco-zerornn",
          "endpoint": 0.7895652173913043,
          "own_mastery_interactions": 275016.6666666667
        },
        {
          "algorithm": "disco-frozenrnn",
          "endpoint": 0.9513043478260871,
          "own_mastery_interactions": 129050.0
        }
      ],
      "n_per_cell": 12,
      "horizon_interactions": 1160000,
      "semantics": "Endpoint IQM and time to each run's own-final-score mastery target are distinct coordinates.",
      "uncertainty": "Points only: source has paired-difference CIs, not marginal CIs. Full paired contrasts are in the appendix."
    },
    "behavior.B": {
      "source": "V5 E3c continuing CatchStream and A3 natural Tracking",
      "values": [
        {
          "algo": "disco",
          "n": "12",
          "final_rate_iqm": "0.938961537473597",
          "lo": "0.9221827555439372",
          "hi": "0.9513470262395743",
          "frac_reached_0.8": "1.0",
          "task": "CatchStream"
        },
        {
          "exposure": "natural",
          "env": "tracking",
          "algo": "disco",
          "n_runs": "18",
          "final_rate_score": "0.7308706090319429",
          "lo": "0.688692799983415",
          "hi": "0.7742429483189187",
          "steps_to_threshold": "284896.0",
          "steps_to_threshold_lo": "207384.8",
          "steps_to_threshold_hi": "325762.8",
          "frac_reached_threshold": "0.5",
          "task": "Tracking"
        },
        {
          "algo": "a2c",
          "n": "12",
          "final_rate_iqm": "0.0062199509634304415",
          "lo": "-0.0006748681783665288",
          "hi": "0.012811784369801012",
          "frac_reached_0.8": "0.0",
          "task": "CatchStream"
        },
        {
          "exposure": "natural",
          "env": "tracking",
          "algo": "a2c",
          "n_runs": "18",
          "final_rate_score": "-0.000511085918177",
          "lo": "-0.0058921285410666",
          "hi": "0.0056294871664479",
          "steps_to_threshold": "",
          "steps_to_threshold_lo": "",
          "steps_to_threshold_hi": "",
          "frac_reached_threshold": "0.0",
          "task": "Tracking"
        },
        {
          "algo": "dqn",
          "n": "12",
          "final_rate_iqm": "0.7691759059840293",
          "lo": "0.7628491850961567",
          "hi": "0.7770535351051157",
          "frac_reached_0.8": "1.0",
          "task": "CatchStream"
        },
        {
          "exposure": "natural",
          "env": "tracking",
          "algo": "dqn",
          "n_runs": "18",
          "final_rate_score": "0.9640855020700878",
          "lo": "0.9622343240299964",
          "hi": "0.96566694032003",
          "steps_to_threshold": "56840.0",
          "steps_to_threshold_lo": "55912.0",
          "steps_to_threshold_hi": "58000.0",
          "frac_reached_threshold": "1.0",
          "task": "Tracking"
        },
        {
          "exposure": "natural",
          "env": "tracking",
          "algo": "ppo",
          "n_runs": "18",
          "final_rate_score": "0.1310349760842773",
          "lo": "0.011764647709231",
          "hi": "0.291080510964174",
          "steps_to_threshold": "",
          "steps_to_threshold_lo": "",
          "steps_to_threshold_hi": "",
          "frac_reached_threshold": "0.0",
          "task": "Tracking"
        }
      ],
      "n": {
        "CatchStream": 12,
        "Tracking": 18
      },
      "uncertainty": "Supplied 95% intervals copied without re-estimation.",
      "coverage": "Every available algorithm: CatchStream Disco/A2C/DQN; Tracking also PPO."
    },
    "behavior.C": {
      "source": "V5 A4 MinAtar Breakout action-flip cohort",
      "values": [
        {
          "protocol": "action_flip",
          "algo": "disco",
          "n_runs": 18,
          "pre_level": 9.804100000000002,
          "pre_level_lo": 8.90196,
          "pre_level_hi": 10.700085000000001,
          "final": 8.763,
          "final_lo": 8.133849999999999,
          "final_hi": 9.341
        },
        {
          "protocol": "action_flip",
          "algo": "disco-frozenrnn",
          "n_runs": 18,
          "pre_level": 9.4387,
          "pre_level_lo": 8.6534825,
          "pre_level_hi": 10.295402500000002,
          "final": 8.462,
          "final_lo": 7.61565,
          "final_hi": 9.228024999999999
        },
        {
          "protocol": "action_flip",
          "algo": "a2c",
          "n_runs": 18,
          "pre_level": 5.028999999999999,
          "pre_level_lo": 4.840242500000001,
          "pre_level_hi": 5.1668449999999995,
          "final": 5.218,
          "final_lo": 4.6777750000000005,
          "final_hi": 5.476049999999999
        },
        {
          "protocol": "action_flip",
          "algo": "ppo",
          "n_runs": 18,
          "pre_level": 5.120099999999999,
          "pre_level_lo": 4.8192200000000005,
          "pre_level_hi": 5.5188274999999996,
          "final": 5.321,
          "final_lo": 5.039874999999999,
          "final_hi": 5.670999999999999
        }
      ],
      "n_per_cell": 18,
      "uncertainty": "Supplied 95% pre/final absolute-return intervals.",
      "semantics": "Absolute capability before and after change; no run-dependent target or recovery-count badge."
    },
    "behavior.D": {
      "source": "Original reference DeepSea staircase, V5 summary_e5.csv",
      "values": [
        {
          "algo": "a2c",
          "size": "8",
          "n_seeds": "15",
          "frac_solved": "1.0",
          "frac_ever_found": "1.0",
          "final_return": "0.9905660209554122",
          "final_return_lo": "0.990001206153222",
          "final_return_hi": "0.9910471976421878",
          "random_success_prob": "0.00390625",
          "deepest_solved_size": "12"
        },
        {
          "algo": "a2c",
          "size": "10",
          "n_seeds": "15",
          "frac_solved": "1.0",
          "frac_ever_found": "1.0",
          "final_return": "0.9902541538838161",
          "final_return_lo": "0.9899420074109792",
          "final_return_hi": "0.990677386220166",
          "random_success_prob": "0.0009765625",
          "deepest_solved_size": "12"
        },
        {
          "algo": "a2c",
          "size": "12",
          "n_seeds": "15",
          "frac_solved": "0.7333333333333333",
          "frac_ever_found": "0.8666666666666667",
          "final_return": "0.8445079064605914",
          "final_return_lo": "0.4791717897516187",
          "final_return_hi": "0.9902071943159741",
          "random_success_prob": "0.000244140625",
          "deepest_solved_size": "12"
        },
        {
          "algo": "a2c",
          "size": "14",
          "n_seeds": "15",
          "frac_solved": "0.0",
          "frac_ever_found": "0.4666666666666667",
          "final_return": "-0.00468682534746498",
          "final_return_lo": "-0.0048271560329562315",
          "final_return_hi": "-0.004420210272628335",
          "random_success_prob": "6.103515625e-05",
          "deepest_solved_size": "12"
        },
        {
          "algo": "a2c",
          "size": "16",
          "n_seeds": "15",
          "frac_solved": "0.0",
          "frac_ever_found": "0.13333333333333333",
          "final_return": "-0.004860579956717046",
          "final_return_lo": "-0.004884033796062093",
          "final_return_hi": "-0.004831489883837849",
          "random_success_prob": "1.52587890625e-05",
          "deepest_solved_size": "12"
        },
        {
          "algo": "disco",
          "size": "8",
          "n_seeds": "15",
          "frac_solved": "1.0",
          "frac_ever_found": "1.0",
          "final_return": "0.9443479667231727",
          "final_return_lo": "0.8912163092963482",
          "final_return_hi": "0.9853393775855189",
          "random_success_prob": "0.00390625",
          "deepest_solved_size": "12"
        },
        {
          "algo": "disco",
          "size": "10",
          "n_seeds": "15",
          "frac_solved": "0.8666666666666667",
          "frac_ever_found": "0.9333333333333333",
          "final_return": "0.9213021328060704",
          "final_return_lo": "0.6977298976599445",
          "final_return_hi": "0.9697561384780569",
          "random_success_prob": "0.0009765625",
          "deepest_solved_size": "12"
        },
        {
          "algo": "disco",
          "size": "12",
          "n_seeds": "15",
          "frac_solved": "0.8",
          "frac_ever_found": "0.8",
          "final_return": "0.9353513538178044",
          "final_return_lo": "0.5854194536875592",
          "final_return_hi": "0.9783325539830905",
          "random_success_prob": "0.000244140625",
          "deepest_solved_size": "12"
        },
        {
          "algo": "disco",
          "size": "14",
          "n_seeds": "15",
          "frac_solved": "0.13333333333333333",
          "frac_ever_found": "0.26666666666666666",
          "final_return": "-3.634920595989873e-05",
          "final_return_lo": "-5.1973544416897386e-05",
          "final_return_hi": "0.20416142786512287",
          "random_success_prob": "6.103515625e-05",
          "deepest_solved_size": "12"
        },
        {
          "algo": "disco",
          "size": "16",
          "n_seeds": "15",
          "frac_solved": "0.0",
          "frac_ever_found": "0.0",
          "final_return": "-4.9999998882412914e-05",
          "final_return_lo": "-6.80565752762026e-05",
          "final_return_hi": "-3.3577409380205354e-05",
          "random_success_prob": "1.52587890625e-05",
          "deepest_solved_size": "12"
        },
        {
          "algo": "disco-entropy",
          "size": "8",
          "n_seeds": "15",
          "frac_solved": "0.6",
          "frac_ever_found": "1.0",
          "final_return": "0.7189862447902617",
          "final_return_lo": "0.461018362524159",
          "final_return_hi": "0.9607620364718726",
          "random_success_prob": "0.00390625",
          "deepest_solved_size": "10"
        },
        {
          "algo": "disco-entropy",
          "size": "10",
          "n_seeds": "15",
          "frac_solved": "0.8666666666666667",
          "frac_ever_found": "1.0",
          "final_return": "0.9254126378911608",
          "final_return_lo": "0.7140208271149473",
          "final_return_hi": "0.986722115956009",
          "random_success_prob": "0.0009765625",
          "deepest_solved_size": "10"
        },
        {
          "algo": "disco-entropy",
          "size": "12",
          "n_seeds": "15",
          "frac_solved": "0.26666666666666666",
          "frac_ever_found": "0.6",
          "final_return": "0.21503368953771243",
          "final_return_lo": "0.03004917376681279",
          "final_return_hi": "0.525695936854569",
          "random_success_prob": "0.000244140625",
          "deepest_solved_size": "10"
        },
        {
          "algo": "disco-entropy",
          "size": "14",
          "n_seeds": "15",
          "frac_solved": "0.06666666666666667",
          "frac_ever_found": "0.4666666666666667",
          "final_return": "-0.00036010581624901125",
          "final_return_lo": "-0.0011282711535891626",
          "final_return_hi": "0.0352799372399518",
          "random_success_prob": "6.103515625e-05",
          "deepest_solved_size": "10"
        },
        {
          "algo": "disco-entropy",
          "size": "16",
          "n_seeds": "15",
          "frac_solved": "0.0",
          "frac_ever_found": "0.13333333333333333",
          "final_return": "-0.00039383169054358074",
          "final_return_lo": "-0.0007252552942467968",
          "final_return_hi": "-0.00022879901449378653",
          "random_success_prob": "1.52587890625e-05",
          "deepest_solved_size": "10"
        },
        {
          "algo": "dqn",
          "size": "8",
          "n_seeds": "15",
          "frac_solved": "1.0",
          "frac_ever_found": "1.0",
          "final_return": "0.8289928774385035",
          "final_return_lo": "0.8210276461847681",
          "final_return_hi": "0.8360131357250049",
          "random_success_prob": "0.00390625",
          "deepest_solved_size": "12"
        },
        {
          "algo": "dqn",
          "size": "10",
          "n_seeds": "15",
          "frac_solved": "0.9333333333333333",
          "frac_ever_found": "0.9333333333333333",
          "final_return": "0.7854866765175635",
          "final_return_lo": "0.7774428910648582",
          "final_return_hi": "0.793459020051089",
          "random_success_prob": "0.0009765625",
          "deepest_solved_size": "12"
        },
        {
          "algo": "dqn",
          "size": "12",
          "n_seeds": "15",
          "frac_solved": "0.7333333333333333",
          "frac_ever_found": "0.8666666666666667",
          "final_return": "0.6936992881231558",
          "final_return_lo": "0.5134323898629608",
          "final_return_hi": "0.7448241920072447",
          "random_success_prob": "0.000244140625",
          "deepest_solved_size": "12"
        },
        {
          "algo": "dqn",
          "size": "14",
          "n_seeds": "15",
          "frac_solved": "0.26666666666666666",
          "frac_ever_found": "0.3333333333333333",
          "final_return": "0.06674264440513475",
          "final_return_lo": "-0.0003681626944695988",
          "final_return_hi": "0.31272556761536924",
          "random_success_prob": "6.103515625e-05",
          "deepest_solved_size": "12"
        },
        {
          "algo": "dqn",
          "size": "16",
          "n_seeds": "15",
          "frac_solved": "0.0",
          "frac_ever_found": "0.2",
          "final_return": "-0.0002524509747494377",
          "final_return_lo": "-0.0003356260137400039",
          "final_return_hi": "-0.000248201587589517",
          "random_success_prob": "1.52587890625e-05",
          "deepest_solved_size": "12"
        },
        {
          "algo": "ppo",
          "size": "8",
          "n_seeds": "15",
          "frac_solved": "0.7333333333333333",
          "frac_ever_found": "0.8",
          "final_return": "0.8742726600953136",
          "final_return_lo": "0.5288162271061807",
          "final_return_hi": "0.9872039608647968",
          "random_success_prob": "0.00390625",
          "deepest_solved_size": "8"
        },
        {
          "algo": "ppo",
          "size": "10",
          "n_seeds": "15",
          "frac_solved": "0.26666666666666666",
          "frac_ever_found": "0.4",
          "final_return": "0.10855596094530999",
          "final_return_lo": "-0.0010309924732119368",
          "final_return_hi": "0.44191522020845536",
          "random_success_prob": "0.0009765625",
          "deepest_solved_size": "8"
        },
        {
          "algo": "ppo",
          "size": "12",
          "n_seeds": "15",
          "frac_solved": "0.13333333333333333",
          "frac_ever_found": "0.13333333333333333",
          "final_return": "-0.0013229345049685201",
          "final_return_lo": "-0.001841940927792352",
          "final_return_hi": "0.1081030039490844",
          "random_success_prob": "0.000244140625",
          "deepest_solved_size": "8"
        },
        {
          "algo": "ppo",
          "size": "14",
          "n_seeds": "15",
          "frac_solved": "0.06666666666666667",
          "frac_ever_found": "0.06666666666666667",
          "final_return": "-0.001919576699017651",
          "final_return_lo": "-0.0024270978576031565",
          "final_return_hi": "-0.0014966679733883618",
          "random_success_prob": "6.103515625e-05",
          "deepest_solved_size": "8"
        },
        {
          "algo": "ppo",
          "size": "16",
          "n_seeds": "15",
          "frac_solved": "0.0",
          "frac_ever_found": "0.0",
          "final_return": "-0.0024002858940618465",
          "final_return_lo": "-0.0028672099032331245",
          "final_return_hi": "-0.001969285086702002",
          "random_success_prob": "1.52587890625e-05",
          "deepest_solved_size": "8"
        }
      ],
      "runs": 375,
      "coverage": "5 methods x 5 depths x 15 seeds; all cells retained.",
      "uncertainty": "Observed solved fractions; no invented CI. Lines join measured depths.",
      "distinction": "This is NOT the new 135-run, three-depth event-statistics cohort."
    }
  }
}

==> anc/evidence_manifests/legacy_plots.json <==
{
  "script": "legacy_plots.py",
  "script_sha256": "4e2b2987a08bd09ae5245b5d6f19f56b5436f63ef88dde8d8fb196dd5ee6d1c7",
  "mode": "morandi",
  "sources": {},
  "legacy_evidence": [
    {
      "figure": "app07_baselines",
      "source_tables": {
        "tables/elr_grid.csv": {
          "sha256": "dd9744319a5574097c3907ec16898d117f48dabb0a27b8b8905c8d9f1e204578",
          "rows": 12
        },
        "tables/epop_grid.csv": {
          "sha256": "2be52ee14be9275a41b4a74cd0e291ee3cdea512753c9a1f2e0a9fec63d7c08f",
          "rows": 6
        }
      },
      "data_marks": [
        {
          "id": "A-001",
          "panel": "A",
          "csv": "tables/elr_grid.csv",
          "csv_row_1based_including_header": 2,
          "columns": [
            "algo",
            "n",
            "is_library_default",
            "lr",
            "final_iqm",
            "lo",
            "hi"
          ],
          "values": {
            "algo": "a2c",
            "n": "12",
            "is_library_default": "False",
            "lr": "0.0001",
            "final_iqm": "0.4267536231884057",
            "lo": "0.4008898550724637",
            "hi": "0.44826086956521743"
          },
          "encoding": "x=measured condition; y=source statistic; line connects measured conditions; supplied interval band",
          "transformation": "Direct CSV values; no re-estimation"
        },
        {
          "id": "A-002",
          "panel": "A",
          "csv": "tables/elr_grid.csv",
          "csv_row_1based_including_header": 3,
          "columns": [
            "algo",
            "n",
            "is_library_default",
            "lr",
            "final_iqm",
            "lo",
            "hi"
          ],
          "values": {
            "algo": "a2c",
            "n": "12",
            "is_library_default": "False",
            "lr": "0.0003",
            "final_iqm": "0.6912463768115943",
            "lo": "0.6146391304347828",
            "hi": "0.7527543478260871"
          },
          "encoding": "x=measured condition; y=source statistic; line connects measured conditions; supplied interval band",
          "transformation": "Direct CSV values; no re-estimation"
        },
        {
          "id": "A-003",
          "panel": "A",
          "csv": "tables/elr_grid.csv",
          "csv_row_1based_including_header": 4,
          "columns": [
            "algo",
            "n",
            "is_library_default",
            "lr",
            "final_iqm",
            "lo",
            "hi"
          ],
          "values": {
            "algo": "a2c",
            "n": "12",
            "is_library_default": "True",
            "lr": "0.0007",
            "final_iqm": "0.9783478260869565",
            "lo": "0.9775362318840579",
            "hi": "0.9797101449275362"
          },
          "encoding": "x=measured condition; y=source statistic; line connects measured conditions; supplied interval band",
          "transformation": "Direct CSV values; no re-estimation"
        },
        {
          "id": "A-004",
          "panel": "A",
          "csv": "tables/elr_grid.csv",
          "csv_row_1based_including_header": 5,
          "columns": [
            "algo",
            "n",
            "is_library_default",
            "lr",
            "final_iqm",
            "lo",
            "hi"
          ],
          "values": {
            "algo": "a2c",
            "n": "12",
            "is_library_default": "False",
            "lr": "0.001",
            "final_iqm": "0.9791014492753624",
            "lo": "0.9775072463768116",
            "hi": "0.9801159420289854"
          },
          "encoding": "x=measured condition; y=source statistic; line connects measured conditions; supplied interval band",
          "transformation": "Direct CSV values; no re-estimation"
        },
        {
          "id": "B-005",
          "panel": "B",
          "csv": "tables/elr_grid.csv",
          "csv_row_1based_including_header": 6,
          "columns": [
            "algo",
            "n",
            "is_library_default",
            "lr",
            "final_iqm",
            "lo",
            "hi"
          ],
          "values": {
            "algo": "dqn",
            "n": "12",
            "is_library_default": "False",
            "lr": "0.0001",
            "final_iqm": "0.9130144927536232",
            "lo": "0.9104057971014493",
            "hi": "0.9186963768115943"
          },
          "encoding": "x=measured condition; y=source statistic; line connects measured conditions; supplied interval band",
          "transformation": "Direct CSV values; no re-estimation"
        },
        {
          "id": "B-006",
          "panel": "B",
          "csv": "tables/elr_grid.csv",
          "csv_row_1based_including_header": 7,
          "columns": [
            "algo",
            "n",
            "is_library_default",
            "lr",
            "final_iqm",
            "lo",
            "hi"
          ],
          "values": {
            "algo": "dqn",
            "n": "12",
            "is_library_default": "True",
            "lr": "0.0003",
            "final_iqm": "0.8949565217391305",
            "lo": "0.8932173913043479",
            "hi": "0.8983210144927536"
          },
          "encoding": "x=measured condition; y=source statistic; line connects measured conditions; supplied interval band",
          "transformation": "Direct CSV values; no re-estimation"
        },
        {
          "id": "B-007",
          "panel": "B",
          "csv": "tables/elr_grid.csv",
          "csv_row_1based_including_header": 8,
          "columns": [
            "algo",
            "n",
            "is_library_default",
            "lr",
            "final_iqm",
            "lo",
            "hi"
          ],
          "values": {
            "algo": "dqn",
            "n": "12",
            "is_library_default": "False",
            "lr": "0.0007",
            "final_iqm": "0.8935652173913042",
            "lo": "0.888218115942029",
            "hi": "0.8984057971014493"
          },
          "encoding": "x=measured condition; y=source statistic; line connects measured conditions; supplied interval band",
          "transformation": "Direct CSV values; no re-estimation"
        },
        {
          "id": "B-008",
          "panel": "B",
          "csv": "tables/elr_grid.csv",
          "csv_row_1based_including_header": 9,
          "columns": [
            "algo",
            "n",
            "is_library_default",
            "lr",
            "final_iqm",
            "lo",
            "hi"
          ],
          "values": {
            "algo": "dqn",
            "n": "12",
            "is_library_default": "False",
            "lr": "0.001",
            "final_iqm": "0.8928985507246376",
            "lo": "0.8860855072463769",
            "hi": "0.8967253623188405"
          },
          "encoding": "x=measured condition; y=source statistic; line connects measured conditions; supplied interval band",
          "transformation": "Direct CSV values; no re-estimation"
        },
        {
          "id": "C-009",
          "panel": "C",
          "csv": "tables/elr_grid.csv",
          "csv_row_1based_including_header": 10,
          "columns": [
            "algo",
            "n",
            "is_library_default",
            "lr",
            "final_iqm",
            "lo",
            "hi"
          ],
          "values": {
            "algo": "ppo",
            "n": "12",
            "is_library_default": "False",
            "lr": "0.0001",
            "final_iqm": "0.8463188405797101",
            "lo": "0.7598717391304348",
            "hi": "0.8908985507246377"
          },
          "encoding": "x=measured condition; y=source statistic; line connects measured conditions; supplied interval band",
          "transformation": "Direct CSV values; no re-estimation"
        },
        {
          "id": "C-010",
          "panel": "C",
          "csv": "tables/elr_grid.csv",
          "csv_row_1based_including_header": 11,
          "columns": [
            "algo",
            "n",
            "is_library_default",
            "lr",
            "final_iqm",
            "lo",
            "hi"
          ],
          "values": {
            "algo": "ppo",
            "n": "12",
            "is_library_default": "True",
            "lr": "0.0003",
            "final_iqm": "0.884550724637681",
            "lo": "0.8650094202898551",
            "hi": "0.9028521739130433"
          },
          "encoding": "x=measured condition; y=source statistic; line connects measured conditions; supplied interval band",
          "transformation": "Direct CSV values; no re-estimation"
        },
        {
          "id": "C-011",
          "panel": "C",
          "csv": "tables/elr_grid.csv",
          "csv_row_1based_including_header": 12,
          "columns": [
            "algo",
            "n",
            "is_library_default",
            "lr",
            "final_iqm",
            "lo",
            "hi"
          ],
          "values": {
            "algo": "ppo",
            "n": "12",
            "is_library_default": "False",
            "lr": "0.0007",
            "final_iqm": "0.649304347826087",
            "lo": "0.6110985507246378",
            "hi": "0.6986768115942028"
          },
          "encoding": "x=measured condition; y=source statistic; line connects measured conditions; supplied interval band",
          "transformation": "Direct CSV values; no re-estimation"
        },
        {
          "id": "C-012",
          "panel": "C",
          "csv": "tables/elr_grid.csv",
          "csv_row_1based_including_header": 13,
          "columns": [
            "algo",
            "n",
            "is_library_default",
            "lr",
            "final_iqm",
            "lo",
            "hi"
          ],
          "values": {
            "algo": "ppo",
            "n": "12",
            "is_library_default": "False",
            "lr": "0.001",
            "final_iqm": "0.630144927536232",
            "lo": "0.5433913043478261",
            "hi": "0.7319717391304349"
          },
          "encoding": "x=measured condition; y=source statistic; line connects measured conditions; supplied interval band",
          "transformation": "Direct CSV values; no re-estimation"
        },
        {
          "id": "D-013",
          "panel": "D",
          "csv": "tables/epop_grid.csv",
          "csv_row_1based_including_header": 2,
          "columns": [
            "algo",
            "n",
            "scale",
            "final_iqm",
            "lo",
            "hi"
          ],
          "values": {
            "algo": "a2c",
            "n": "12",
            "scale": "0.001",
            "final_iqm": "0.007746011757897961",
            "lo": "0.0025396623042604396",
            "hi": "0.011555535748364439"
          },
          "encoding": "x=measured condition; y=source statistic; line connects measured conditions; supplied interval band",
          "transformation": "Direct CSV values; no re-estimation"
        },
        {
          "id": "D-014",
          "panel": "D",
          "csv": "tables/epop_grid.csv",
          "csv_row_1based_including_header": 4,
          "columns": [
            "algo",
            "n",
            "scale",
            "final_iqm",
            "lo",
            "hi"
          ],
          "values": {
            "algo": "a2c",
            "n": "12",
            "scale": "1.0",
            "final_iqm": "0.9926349206349206",
            "lo": "0.9906031746031747",
            "hi": "0.9949206349206349"
          },
          "encoding": "x=measured condition; y=source statistic; line connects measured conditions; supplied interval band",
          "transformation": "Direct CSV values; no re-estimation"
        },
        {
          "id": "D-015",
          "panel": "D",
          "csv": "tables/epop_grid.csv",
          "csv_row_1based_including_header": 6,
          "columns": [
            "algo",
            "n",
            "scale",
            "final_iqm",
            "lo",
            "hi"
          ],
          "values": {
            "algo": "a2c",
            "n": "12",
            "scale": "1000.0",
            "final_iqm": "0.0022857142857142855",
            "lo": "-0.004450793650793646",
            "hi": "0.006222222222222222"
          },
          "encoding": "x=measured condition; y=source statistic; line connects measured conditions; supplied interval band",
          "transformation": "Direct CSV values; no re-estimation"
        },
        {
          "id": "D-016",
          "panel": "D",
          "csv": "tables/epop_grid.csv",
          "csv_row_1based_including_header": 3,
          "columns": [
            "algo",
            "n",
            "scale",
            "final_iqm",
            "lo",
            "hi"
          ],
          "values": {
            "algo": "a2c-popart",
            "n": "12",
            "scale": "0.001",
            "final_iqm": "0.005460297363618072",
            "lo": "0.00037775743967071053",
            "hi": "0.009396805487100101"
          },
          "encoding": "x=measured condition; y=source statistic; line connects measured conditions; supplied interval band",
          "transformation": "Direct CSV values; no re-estimation"
        },
        {
          "id": "D-017",
          "panel": "D",
          "csv": "tables/epop_grid.csv",
          "csv_row_1based_including_header": 5,
          "columns": [
            "algo",
            "n",
            "scale",
            "final_iqm",
            "lo",
            "hi"
          ],
          "values": {
            "algo": "a2c-popart",
            "n": "12",
            "scale": "1.0",
            "final_iqm": "0.9746031746031747",
            "lo": "0.9724444444444446",
            "hi": "0.9787936507936509"
          },
          "encoding": "x=measured condition; y=source statistic; line connects measured conditions; supplied interval band",
          "transformation": "Direct CSV values; no re-estimation"
        },
        {
          "id": "D-018",
          "panel": "D",
          "csv": "tables/epop_grid.csv",
          "csv_row_1based_including_header": 7,
          "columns": [
            "algo",
            "n",
            "scale",
            "final_iqm",
            "lo",
            "hi"
          ],
          "values": {
            "algo": "a2c-popart",
            "n": "12",
            "scale": "1000.0",
            "final_iqm": "0.9958095238095238",
            "lo": "0.9453904761904761",
            "hi": "0.998984126984127"
          },
          "encoding": "x=measured condition; y=source statistic; line connects measured conditions; supplied interval band",
          "transformation": "Direct CSV values; no re-estimation"
        }
      ]
    },
    {
      "figure": "app03_interface",
      "source_tables": {
        "tables/base_assays/a2_value_head_analytic.csv": {
          "sha256": "844715d61ad202bedb818fe74990408cca9bcabfa0d33ea2d7d78e7444af1735",
          "rows": 11
        },
        "tables/eif_summary.csv": {
          "sha256": "d8039c0cba20b730c31205443adbb96396d5982b90aaef5fa56960e50b958c6d",
          "rows": 3
        }
      },
      "data_marks": [
        {
          "id": "A-001",
          "panel": "A",
          "csv": "tables/base_assays/a2_value_head_analytic.csv",
          "csv_row_1based_including_header": 2,
          "columns": [
            "bins_spanned",
            "abs_return",
            "transformed"
          ],
          "values": {
            "bins_spanned": "0.048908933997154236",
            "abs_return": "0.1",
            "transformed": "0.048908933997154236"
          },
          "encoding": "x=measured condition; y=source statistic; line connects measured conditions",
          "transformation": "Direct CSV values; no re-estimation"
        },
        {
          "id": "A-002",
          "panel": "A",
          "csv": "tables/base_assays/a2_value_head_analytic.csv",
          "csv_row_1based_including_header": 3,
          "columns": [
            "bins_spanned",
            "abs_return",
            "transformed"
          ],
          "values": {
            "bins_spanned": "0.1404753476381302",
            "abs_return": "0.3",
            "transformed": "0.1404753476381302"
          },
          "encoding": "x=measured condition; y=source statistic; line connects measured conditions",
          "transformation": "Direct CSV values; no re-estimation"
        },
        {
          "id": "A-003",
          "panel": "A",
          "csv": "tables/base_assays/a2_value_head_analytic.csv",
          "csv_row_1based_including_header": 4,
          "columns": [
            "bins_spanned",
            "abs_return",
            "transformed"
          ],
          "values": {
            "bins_spanned": "0.41521352529525757",
            "abs_return": "1.0",
            "transformed": "0.41521352529525757"
          },
          "encoding": "x=measured condition; y=source statistic; line connects measured conditions",
          "transformation": "Direct CSV values; no re-estimation"
        },
        {
          "id": "A-004",
          "panel": "A",
          "csv": "tables/base_assays/a2_value_head_analytic.csv",
          "csv_row_1based_including_header": 5,
          "columns": [
            "bins_spanned",
            "abs_return",
            "transformed"
          ],
          "values": {
            "bins_spanned": "1.003000020980835",
            "abs_return": "3.0",
            "transformed": "1.003000020980835"
          },
          "encoding": "x=measured condition; y=source statistic; line connects measured conditions",
          "transformation": "Direct CSV values; no re-estimation"
        },
        {
          "id": "A-005",
          "panel": "A",
          "csv": "tables/base_assays/a2_value_head_analytic.csv",
          "csv_row_1based_including_header": 6,
          "columns": [
            "bins_spanned",
            "abs_return",
            "transformed"
          ],
          "values": {
            "bins_spanned": "2.007999897003174",
            "abs_return": "8.0",
            "transformed": "2.007999897003174"
          },
          "encoding": "x=measured condition; y=source statistic; line connects measured conditions",
          "transformation": "Direct CSV values; no re-estimation"
        },
        {
          "id": "A-006",
          "panel": "A",
          "csv": "tables/base_assays/a2_value_head_analytic.csv",
          "csv_row_1based_including_header": 7,
          "columns": [
            "bins_spanned",
            "abs_return",
            "transformed"
          ],
          "values": {
            "bins_spanned": "3.015000104904175",
            "abs_return": "15.0",
            "transformed": "3.015000104904175"
          },
          "encoding": "x=measured condition; y=source statistic; line connects measured conditions",
          "transformation": "Direct CSV values; no re-estimation"
        },
        {
          "id": "A-007",
          "panel": "A",
          "csv": "tables/base_assays/a2_value_head_analytic.csv",
          "csv_row_1based_including_header": 8,
          "columns": [
            "bins_spanned",
            "abs_return",
            "transformed"
          ],
          "values": {
            "bins_spanned": "5.975203037261963",
            "abs_return": "47.0",
            "transformed": "5.975203037261963"
          },
          "encoding": "x=measured condition; y=source statistic; line connects measured conditions",
          "transformation": "Direct CSV values; no re-estimation"
        },
        {
          "id": "A-008",
          "panel": "A",
          "csv": "tables/base_assays/a2_value_head_analytic.csv",
          "csv_row_1based_including_header": 9,
          "columns": [
            "bins_spanned",
            "abs_return",
            "transformed"
          ],
          "values": {
            "bins_spanned": "9.14987564086914",
            "abs_return": "100.0",
            "transformed": "9.14987564086914"
          },
          "encoding": "x=measured condition; y=source statistic; line connects measured conditions",
          "transformation": "Direct CSV values; no re-estimation"
        },
        {
          "id": "A-009",
          "panel": "A",
          "csv": "tables/base_assays/a2_value_head_analytic.csv",
          "csv_row_1based_including_header": 10,
          "columns": [
            "bins_spanned",
            "abs_return",
            "transformed"
          ],
          "values": {
            "bins_spanned": "31.63858413696289",
            "abs_return": "1000.0",
            "transformed": "31.63858413696289"
          },
          "encoding": "x=measured condition; y=source statistic; line connects measured conditions",
          "transformation": "Direct CSV values; no re-estimation"
        },
        {
          "id": "A-010",
          "panel": "A",
          "csv": "tables/base_assays/a2_value_head_analytic.csv",
          "csv_row_1based_including_header": 11,
          "columns": [
            "bins_spanned",
            "abs_return",
            "transformed"
          ],
          "values": {
            "bins_spanned": "109.0050048828125",
            "abs_return": "10000.0",
            "transformed": "109.0050048828125"
          },
          "encoding": "x=measured condition; y=source statistic; line connects measured conditions",
          "transformation": "Direct CSV values; no re-estimation"
        },
        {
          "id": "A-011",
          "panel": "A",
          "csv": "tables/base_assays/a2_value_head_analytic.csv",
          "csv_row_1based_including_header": 12,
          "columns": [
            "bins_spanned",
            "abs_return",
            "transformed"
          ],
          "values": {
            "bins_spanned": "299.6764221191406",
            "abs_return": "58600.0",
            "transformed": "299.6764221191406"
          },
          "encoding": "x=measured condition; y=source statistic; line connects measured conditions",
          "transformation": "Direct CSV values; no re-estimation"
        },
        {
          "id": "C-012",
          "panel": "C",
          "csv": "tables/eif_summary.csv",
          "csv_row_1based_including_header": 2,
          "columns": [
            "axis",
            "n",
            "final_iqm",
            "lo",
            "hi"
          ],
          "values": {
            "axis": "default",
            "n": "12",
            "final_iqm": "0.996952380952381",
            "lo": "0.988063492063492",
            "hi": "0.9997460317460317"
          },
          "encoding": "x=source statistic; y=condition; supplied 95% interval",
          "transformation": "Direct CSV values; no re-estimation"
        },
        {
          "id": "D-013",
          "panel": "D",
          "csv": "tables/eif_summary.csv",
          "csv_row_1based_including_header": 2,
          "columns": [
            "axis",
            "n",
            "q_bins_effective",
            "q_bins_lo",
            "q_bins_hi"
          ],
          "values": {
            "axis": "default",
            "n": "12",
            "q_bins_effective": "2.222086781925625",
            "q_bins_lo": "2.1917733236816193",
            "q_bins_hi": "2.2527928246392146"
          },
          "encoding": "x=source statistic; y=condition; supplied 95% interval",
          "transformation": "Direct CSV values; no re-estimation"
        },
        {
          "id": "C-014",
          "panel": "C",
          "csv": "tables/eif_summary.csv",
          "csv_row_1based_including_header": 3,
          "columns": [
            "axis",
            "n",
            "final_iqm",
            "lo",
            "hi"
          ],
          "values": {
            "axis": "linear",
            "n": "12",
            "final_iqm": "0.9994920634920635",
            "lo": "0.9951714285714287",
            "hi": "1.0"
          },
          "encoding": "x=source statistic; y=condition; supplied 95% interval",
          "transformation": "Direct CSV values; no re-estimation"
        },
        {
          "id": "D-015",
          "panel": "D",
          "csv": "tables/eif_summary.csv",
          "csv_row_1based_including_header": 3,
          "columns": [
            "axis",
            "n",
            "q_bins_effective",
            "q_bins_lo",
            "q_bins_hi"
          ],
          "values": {
            "axis": "linear",
            "n": "12",
            "q_bins_effective": "1.4692084921730888",
            "q_bins_lo": "1.4150929055280155",
            "q_bins_hi": "1.519896172583103"
          },
          "encoding": "x=source statistic; y=condition; supplied 95% interval",
          "transformation": "Direct CSV values; no re-estimation"
        },
        {
          "id": "C-016",
          "panel": "C",
          "csv": "tables/eif_summary.csv",
          "csv_row_1based_including_header": 4,
          "columns": [
            "axis",
            "n",
            "final_iqm",
            "lo",
            "hi"
          ],
          "values": {
            "axis": "support30",
            "n": "12",
            "final_iqm": "0.9996190476190477",
            "lo": "0.9939015873015872",
            "hi": "1.0"
          },
          "encoding": "x=source statistic; y=condition; supplied 95% interval",
          "transformation": "Direct CSV values; no re-estimation"
        },
        {
          "id": "D-017",
          "panel": "D",
          "csv": "tables/eif_summary.csv",
          "csv_row_1based_including_header": 4,
          "columns": [
            "axis",
            "n",
            "q_bins_effective",
            "q_bins_lo",
            "q_bins_hi"
          ],
          "values": {
            "axis": "support30",
            "n": "12",
            "q_bins_effective": "2.097953728834788",
            "q_bins_lo": "2.0281860683692825",
            "q_bins_hi": "2.170514277948274"
          },
          "encoding": "x=source statistic; y=condition; supplied 95% interval",
          "transformation": "Direct CSV values; no re-estimation"
        }
      ]
    },
    {
      "figure": "app04_streams",
      "source_tables": {
        "tables/a3_exposures_ci.csv": {
          "sha256": "a1d38759f66a8fce365b3f4c24351150845fbdbf8face0787fec47a17bf68cb8",
          "rows": 12
        },
        "tables/a3_natural_ci.csv": {
          "sha256": "8be66ee83d91452cd272b7bac23228c889388f1c83ebbe9584f14e0f0f600f88",
          "rows": 4
        },
        "tables/e3c_summary.csv": {
          "sha256": "51cc9e6f7344e2d1deb0075f17d2133a2b9ff492d641d57c3ea3800d35fa8ec7",
          "rows": 3
        },
        "tables/base_assays/m2_masking_penalty.csv": {
          "sha256": "23f56a45e2c16eaac2e87ba968e1047d06a13fa3c2b57494f9a288f60dedfbd9",
          "rows": 4
        },
        "tables/e3c_protocol_check.csv": {
          "sha256": "b936e7af7441cc0bc568551af9181eb9edc93a7cfc858592b2f86dd6d485b35e",
          "rows": 1
        }
      },
      "data_marks": [
        {
          "id": "A-001",
          "panel": "A",
          "csv": "tables/a3_exposures_ci.csv",
          "csv_row_1based_including_header": 3,
          "columns": [
            "algo",
            "n_runs",
            "exposure",
            "final_rate_score",
            "lo",
            "hi"
          ],
          "values": {
            "algo": "disco",
            "n_runs": "18",
            "exposure": "episodic",
            "final_rate_score": "0.9975714285714286",
            "lo": "0.9964062111801244",
            "hi": "0.998101863354037"
          },
          "encoding": "x=source statistic; y=condition; supplied 95% interval",
          "transformation": "Direct CSV values; no re-estimation"
        },
        {
          "id": "A-002",
          "panel": "A",
          "csv": "tables/a3_exposures_ci.csv",
          "csv_row_1based_including_header": 2,
          "columns": [
            "algo",
            "n_runs",
            "exposure",
            "final_rate_score",
            "lo",
            "hi"
          ],
          "values": {
            "algo": "a2c",
            "n_runs": "18",
            "exposure": "episodic",
            "final_rate_score": "0.9961453416149068",
            "lo": "0.9957972981366456",
            "hi": "0.9965714285714284"
          },
          "encoding": "x=source statistic; y=condition; supplied 95% interval",
          "transformation": "Direct CSV values; no re-estimation"
        },
        {
          "id": "A-003",
          "panel": "A",
          "csv": "tables/a3_exposures_ci.csv",
          "csv_row_1based_including_header": 4,
          "columns": [
            "algo",
            "n_runs",
            "exposure",
            "final_rate_score",
            "lo",
            "hi"
          ],
          "values": {
            "algo": "dqn",
            "n_runs": "18",
            "exposure": "episodic",
            "final_rate_score": "0.928423602484472",
            "lo": "0.9259801242236028",
            "hi": "0.9311112111801244"
          },
          "encoding": "x=source statistic; y=condition; supplied 95% interval",
          "transformation": "Direct CSV values; no re-estimation"
        },
        {
          "id": "A-004",
          "panel": "A",
          "csv": "tables/a3_exposures_ci.csv",
          "csv_row_1based_including_header": 5,
          "columns": [
            "algo",
            "n_runs",
            "exposure",
            "final_rate_score",
            "lo",
            "hi"
          ],
          "values": {
            "algo": "ppo",
            "n_runs": "18",
            "exposure": "episodic",
            "final_rate_score": "0.9847192546583852",
            "lo": "0.9473688198757766",
            "hi": "0.9870064285714286"
          },
          "encoding": "x=source statistic; y=condition; supplied 95% interval",
          "transformation": "Direct CSV values; no re-estimation"
        },
        {
          "id": "B-005",
          "panel": "B",
          "csv": "tables/a3_exposures_ci.csv",
          "csv_row_1based_including_header": 7,
          "columns": [
            "algo",
            "n_runs",
            "exposure",
            "final_rate_score",
            "lo",
            "hi"
          ],
          "values": {
            "algo": "disco",
            "n_runs": "18",
            "exposure": "masked",
            "final_rate_score": "0.9965105590062112",
            "lo": "0.9943275155279504",
            "hi": "0.997614906832298"
          },
          "encoding": "x=source statistic; y=condition; supplied 95% interval",
          "transformation": "Direct CSV values; no re-estimation"
        },
        {
          "id": "B-006",
          "panel": "B",
          "csv": "tables/a3_exposures_ci.csv",
          "csv_row_1based_including_header": 6,
          "columns": [
            "algo",
            "n_runs",
            "exposure",
            "final_rate_score",
            "lo",
            "hi"
          ],
          "values": {
            "algo": "a2c",
            "n_runs": "18",
            "exposure": "masked",
            "final_rate_score": "0.0007018633540372",
            "lo": "-0.0015157453416149",
            "hi": "0.002754254658385"
          },
          "encoding": "x=source statistic; y=condition; supplied 95% interval",
          "transformation": "Direct CSV values; no re-estimation"
        },
        {
          "id": "B-007",
          "panel": "B",
          "csv": "tables/a3_exposures_ci.csv",
          "csv_row_1based_including_header": 8,
          "columns": [
            "algo",
            "n_runs",
            "exposure",
            "final_rate_score",
            "lo",
            "hi"
          ],
          "values": {
            "algo": "dqn",
            "n_runs": "18",
            "exposure": "masked",
            "final_rate_score": "0.9320149068322982",
            "lo": "0.9293540372670808",
            "hi": "0.93451099378882"
          },
          "encoding": "x=source statistic; y=condition; supplied 95% interval",
          "transformation": "Direct CSV values; no re-estimation"
        },
        {
          "id": "B-008",
          "panel": "B",
          "csv": "tables/a3_exposures_ci.csv",
          "csv_row_1based_including_header": 9,
          "columns": [
            "algo",
            "n_runs",
            "exposure",
            "final_rate_score",
            "lo",
            "hi"
          ],
          "values": {
            "algo": "ppo",
            "n_runs": "18",
            "exposure": "masked",
            "final_rate_score": "0.7383714285714286",
            "lo": "0.6032096894409937",
            "hi": "0.8531631677018634"
          },
          "encoding": "x=source statistic; y=condition; supplied 95% interval",
          "transformation": "Direct CSV values; no re-estimation"
        },
        {
          "id": "C-009",
          "panel": "C",
          "csv": "tables/a3_natural_ci.csv",
          "csv_row_1based_including_header": 3,
          "columns": [
            "algo",
            "n_runs",
            "final_rate_score",
            "lo",
            "hi"
          ],
          "values": {
            "algo": "disco",
            "n_runs": "18",
            "final_rate_score": "0.7308706090319429",
            "lo": "0.688692799983415",
            "hi": "0.7742429483189187"
          },
          "encoding": "x=source statistic; y=condition; supplied 95% interval",
          "transformation": "Direct CSV values; no re-estimation"
        },
        {
          "id": "C-010",
          "panel": "C",
          "csv": "tables/a3_natural_ci.csv",
          "csv_row_1based_including_header": 2,
          "columns": [
            "algo",
            "n_runs",
            "final_rate_score",
            "lo",
            "hi"
          ],
          "values": {
            "algo": "a2c",
            "n_runs": "18",
            "final_rate_score": "-0.000511085918177",
            "lo": "-0.0058921285410666",
            "hi": "0.0056294871664479"
          },
          "encoding": "x=source statistic; y=condition; supplied 95% interval",
          "transformation": "Direct CSV values; no re-estimation"
        },
        {
          "id": "C-011",
          "panel": "C",
          "csv": "tables/a3_natural_ci.csv",
          "csv_row_1based_including_header": 4,
          "columns": [
            "algo",
            "n_runs",
            "final_rate_score",
            "lo",
            "hi"
          ],
          "values": {
            "algo": "dqn",
            "n_runs": "18",
            "final_rate_score": "0.9640855020700878",
            "lo": "0.9622343240299964",
            "hi": "0.96566694032003"
          },
          "encoding": "x=source statistic; y=condition; supplied 95% interval",
          "transformation": "Direct CSV values; no re-estimation"
        },
        {
          "id": "C-012",
          "panel": "C",
          "csv": "tables/a3_natural_ci.csv",
          "csv_row_1based_including_header": 5,
          "columns": [
            "algo",
            "n_runs",
            "final_rate_score",
            "lo",
            "hi"
          ],
          "values": {
            "algo": "ppo",
            "n_runs": "18",
            "final_rate_score": "0.1310349760842773",
            "lo": "0.011764647709231",
            "hi": "0.291080510964174"
          },
          "encoding": "x=source statistic; y=condition; supplied 95% interval",
          "transformation": "Direct CSV values; no re-estimation"
        },
        {
          "id": "D-013",
          "panel": "D",
          "csv": "tables/e3c_summary.csv",
          "csv_row_1based_including_header": 3,
          "columns": [
            "algo",
            "n",
            "final_rate_iqm",
            "lo",
            "hi"
          ],
          "values": {
            "algo": "disco",
            "n": "12",
            "final_rate_iqm": "0.938961537473597",
            "lo": "0.9221827555439372",
            "hi": "0.9513470262395743"
          },
          "encoding": "x=source statistic; y=condition; supplied 95% interval",
          "transformation": "Direct CSV values; no re-estimation"
        },
        {
          "id": "D-014",
          "panel": "D",
          "csv": "tables/e3c_summary.csv",
          "csv_row_1based_including_header": 2,
          "columns": [
            "algo",
            "n",
            "final_rate_iqm",
            "lo",
            "hi"
          ],
          "values": {
            "algo": "a2c",
            "n": "12",
            "final_rate_iqm": "0.0062199509634304415",
            "lo": "-0.0006748681783665288",
            "hi": "0.012811784369801012"
          },
          "encoding": "x=source statistic; y=condition; supplied 95% interval",
          "transformation": "Direct CSV values; no re-estimation"
        },
        {
          "id": "D-015",
          "panel": "D",
          "csv": "tables/e3c_summary.csv",
          "csv_row_1based_including_header": 4,
          "columns": [
            "algo",
            "n",
            "final_rate_iqm",
            "lo",
            "hi"
          ],
          "values": {
            "algo": "dqn",
            "n": "12",
            "final_rate_iqm": "0.7691759059840293",
            "lo": "0.7628491850961567",
            "hi": "0.7770535351051157"
          },
          "encoding": "x=source statistic; y=condition; supplied 95% interval",
          "transformation": "Direct CSV values; no re-estimation"
        },
        {
          "id": "E-016",
          "panel": "E",
          "csv": "tables/base_assays/m2_masking_penalty.csv",
          "csv_row_1based_including_header": 2,
          "columns": [
            "algo",
            "n",
            "delta_masked_minus_episodic",
            "lo",
            "hi"
          ],
          "values": {
            "algo": "disco",
            "n": "18",
            "delta_masked_minus_episodic": "-0.004161249999999987",
            "lo": "-0.005583812499999992",
            "hi": "-0.0011324062499999945"
          },
          "encoding": "x=source statistic; y=condition; supplied 95% interval",
          "transformation": "Direct CSV values; no re-estimation"
        },
        {
          "id": "E-017",
          "panel": "E",
          "csv": "tables/base_assays/m2_masking_penalty.csv",
          "csv_row_1based_including_header": 3,
          "columns": [
            "algo",
            "n",
            "delta_masked_minus_episodic",
            "lo",
            "hi"
          ],
          "values": {
            "algo": "a2c",
            "n": "18",
            "delta_masked_minus_episodic": "-0.007196250000000001",
            "lo": "-0.00820756249999999",
            "hi": "-0.006666250000000011"
          },
          "encoding": "x=source statistic; y=condition; supplied 95% interval",
          "transformation": "Direct CSV values; no re-estimation"
        },
        {
          "id": "E-018",
          "panel": "E",
          "csv": "tables/base_assays/m2_masking_penalty.csv",
          "csv_row_1based_including_header": 4,
          "columns": [
            "algo",
            "n",
            "delta_masked_minus_episodic",
            "lo",
            "hi"
          ],
          "values": {
            "algo": "ppo",
            "n": "18",
            "delta_masked_minus_episodic": "-0.0029975000000000015",
            "lo": "-0.004828781249999997",
            "hi": "-0.0016749687500000015"
          },
          "encoding": "x=source statistic; y=condition; supplied 95% interval",
          "transformation": "Direct CSV values; no re-estimation"
        },
        {
          "id": "E-019",
          "panel": "E",
          "csv": "tables/base_assays/m2_masking_penalty.csv",
          "csv_row_1based_including_header": 5,
          "columns": [
            "algo",
            "n",
            "delta_masked_minus_episodic",
            "lo",
            "hi"
          ],
          "values": {
            "algo": "dqn",
            "n": "18",
            "delta_masked_minus_episodic": "-0.0023650000000000016",
            "lo": "-0.0029162812499999927",
            "hi": "-0.00182375000000001"
          },
          "encoding": "x=source statistic; y=condition; supplied 95% interval",
          "transformation": "Direct CSV values; no re-estimation"
        },
        {
          "id": "F-020",
          "panel": "F",
          "csv": "tables/e3c_protocol_check.csv",
          "csv_row_1based_including_header": 2,
          "columns": [
            "catchstream_max_done",
            "catchcont_max_done",
            "catchstream_hidden_reset",
            "catchcont_hidden_reset",
            "catchstream_paddle_snaps",
            "catchcont_paddle_snaps",
            "catchstream_ball_row_jumps",
            "protocol_ok"
          ],
          "values": {
            "catchstream_max_done": "0.0",
            "catchcont_max_done": "0.0",
            "catchstream_hidden_reset": "False",
            "catchcont_hidden_reset": "True",
            "catchstream_paddle_snaps": "0",
            "catchcont_paddle_snaps": "1",
            "catchstream_ball_row_jumps": "0",
            "protocol_ok": "True"
          },
          "encoding": "protocol semantics source; non-quantitative statement",
          "transformation": "Direct CSV values; no re-estimation"
        }
      ]
    },
    {
      "figure": "app06_exploration",
      "source_tables": {
        "tables/summary_e5.csv": {
          "sha256": "9e22455e22ffa25a17ef33ed1953e5c36fc728db5a61802a003655d65580c605",
          "rows": 25
        },
        "tables/a5_f1_reference_n12_n14.csv": {
          "sha256": "3ca9ba882bbfbdc4ebde2bae3b46ff84229bf0aaf6b5a20ee7a033f9b2972f32",
          "rows": 4
        }
      },
      "data_marks": [
        {
          "id": "A-001",
          "panel": "A",
          "csv": "tables/summary_e5.csv",
          "csv_row_1based_including_header": 7,
          "columns": [
            "algo",
            "n_seeds",
            "size",
            "frac_solved"
          ],
          "values": {
            "algo": "disco",
            "n_seeds": "15",
            "size": "8",
            "frac_solved": "1.0"
          },
          "encoding": "x=measured condition; y=source statistic; line connects measured conditions",
          "transformation": "Direct CSV values; no re-estimation"
        },
        {
          "id": "A-002",
          "panel": "A",
          "csv": "tables/summary_e5.csv",
          "csv_row_1based_including_header": 8,
          "columns": [
            "algo",
            "n_seeds",
            "size",
            "frac_solved"
          ],
          "values": {
            "algo": "disco",
            "n_seeds": "15",
            "size": "10",
            "frac_solved": "0.8666666666666667"
          },
          "encoding": "x=measured condition; y=source statistic; line connects measured conditions",
          "transformation": "Direct CSV values; no re-estimation"
        },
        {
          "id": "A-003",
          "panel": "A",
          "csv": "tables/summary_e5.csv",
          "csv_row_1based_including_header": 9,
          "columns": [
            "algo",
            "n_seeds",
            "size",
            "frac_solved"
          ],
          "values": {
            "algo": "disco",
            "n_seeds": "15",
            "size": "12",
            "frac_solved": "0.8"
          },
          "encoding": "x=measured condition; y=source statistic; line connects measured conditions",
          "transformation": "Direct CSV values; no re-estimation"
        },
        {
          "id": "A-004",
          "panel": "A",
          "csv": "tables/summary_e5.csv",
          "csv_row_1based_including_header": 10,
          "columns": [
            "algo",
            "n_seeds",
            "size",
            "frac_solved"
          ],
          "values": {
            "algo": "disco",
            "n_seeds": "15",
            "size": "14",
            "frac_solved": "0.13333333333333333"
          },
          "encoding": "x=measured condition; y=source statistic; line connects measured conditions",
          "transformation": "Direct CSV values; no re-estimation"
        },
        {
          "id": "A-005",
          "panel": "A",
          "csv": "tables/summary_e5.csv",
          "csv_row_1based_including_header": 11,
          "columns": [
            "algo",
            "n_seeds",
            "size",
            "frac_solved"
          ],
          "values": {
            "algo": "disco",
            "n_seeds": "15",
            "size": "16",
            "frac_solved": "0.0"
          },
          "encoding": "x=measured condition; y=source statistic; line connects measured conditions",
          "transformation": "Direct CSV values; no re-estimation"
        },
        {
          "id": "A-006",
          "panel": "A",
          "csv": "tables/summary_e5.csv",
          "csv_row_1based_including_header": 2,
          "columns": [
            "algo",
            "n_seeds",
            "size",
            "frac_solved"
          ],
          "values": {
            "algo": "a2c",
            "n_seeds": "15",
            "size": "8",
            "frac_solved": "1.0"
          },
          "encoding": "x=measured condition; y=source statistic; line connects measured conditions",
          "transformation": "Direct CSV values; no re-estimation"
        },
        {
          "id": "A-007",
          "panel": "A",
          "csv": "tables/summary_e5.csv",
          "csv_row_1based_including_header": 3,
          "columns": [
            "algo",
            "n_seeds",
            "size",
            "frac_solved"
          ],
          "values": {
            "algo": "a2c",
            "n_seeds": "15",
            "size": "10",
            "frac_solved": "1.0"
          },
          "encoding": "x=measured condition; y=source statistic; line connects measured conditions",
          "transformation": "Direct CSV values; no re-estimation"
        },
        {
          "id": "A-008",
          "panel": "A",
          "csv": "tables/summary_e5.csv",
          "csv_row_1based_including_header": 4,
          "columns": [
            "algo",
            "n_seeds",
            "size",
            "frac_solved"
          ],
          "values": {
            "algo": "a2c",
            "n_seeds": "15",
            "size": "12",
            "frac_solved": "0.7333333333333333"
          },
          "encoding": "x=measured condition; y=source statistic; line connects measured conditions",
          "transformation": "Direct CSV values; no re-estimation"
        },
        {
          "id": "A-009",
          "panel": "A",
          "csv": "tables/summary_e5.csv",
          "csv_row_1based_including_header": 5,
          "columns": [
            "algo",
            "n_seeds",
            "size",
            "frac_solved"
          ],
          "values": {
            "algo": "a2c",
            "n_seeds": "15",
            "size": "14",
            "frac_solved": "0.0"
          },
          "encoding": "x=measured condition; y=source statistic; line connects measured conditions",
          "transformation": "Direct CSV values; no re-estimation"
        },
        {
          "id": "A-010",
          "panel": "A",
          "csv": "tables/summary_e5.csv",
          "csv_row_1based_including_header": 6,
          "columns": [
            "algo",
            "n_seeds",
            "size",
            "frac_solved"
          ],
          "values": {
            "algo": "a2c",
            "n_seeds": "15",
            "size": "16",
            "frac_solved": "0.0"
          },
          "encoding": "x=measured condition; y=source statistic; line connects measured conditions",
          "transformation": "Direct CSV values; no re-estimation"
        },
        {
          "id": "A-011",
          "panel": "A",
          "csv": "tables/summary_e5.csv",
          "csv_row_1based_including_header": 17,
          "columns": [
            "algo",
            "n_seeds",
            "size",
            "frac_solved"
          ],
          "values": {
            "algo": "dqn",
            "n_seeds": "15",
            "size": "8",
            "frac_solved": "1.0"
          },
          "encoding": "x=measured condition; y=source statistic; line connects measured conditions",
          "transformation": "Direct CSV values; no re-estimation"
        },
        {
          "id": "A-012",
          "panel": "A",
          "csv": "tables/summary_e5.csv",
          "csv_row_1based_including_header": 18,
          "columns": [
            "algo",
            "n_seeds",
            "size",
            "frac_solved"
          ],
          "values": {
            "algo": "dqn",
            "n_seeds": "15",
            "size": "10",
            "frac_solved": "0.9333333333333333"
          },
          "encoding": "x=measured condition; y=source statistic; line connects measured conditions",
          "transformation": "Direct CSV values; no re-estimation"
        },
        {
          "id": "A-013",
          "panel": "A",
          "csv": "tables/summary_e5.csv",
          "csv_row_1based_including_header": 19,
          "columns": [
            "algo",
            "n_seeds",
            "size",
            "frac_solved"
          ],
          "values": {
            "algo": "dqn",
            "n_seeds": "15",
            "size": "12",
            "frac_solved": "0.7333333333333333"
          },
          "encoding": "x=measured condition; y=source statistic; line connects measured conditions",
          "transformation": "Direct CSV values; no re-estimation"
        },
        {
          "id": "A-014",
          "panel": "A",
          "csv": "tables/summary_e5.csv",
          "csv_row_1based_including_header": 20,
          "columns": [
            "algo",
            "n_seeds",
            "size",
            "frac_solved"
          ],
          "values": {
            "algo": "dqn",
            "n_seeds": "15",
            "size": "14",
            "frac_solved": "0.26666666666666666"
          },
          "encoding": "x=measured condition; y=source statistic; line connects measured conditions",
          "transformation": "Direct CSV values; no re-estimation"
        },
        {
          "id": "A-015",
          "panel": "A",
          "csv": "tables/summary_e5.csv",
          "csv_row_1based_including_header": 21,
          "columns": [
            "algo",
            "n_seeds",
            "size",
            "frac_solved"
          ],
          "values": {
            "algo": "dqn",
            "n_seeds": "15",
            "size": "16",
            "frac_solved": "0.0"
          },
          "encoding": "x=measured condition; y=source statistic; line connects measured conditions",
          "transformation": "Direct CSV values; no re-estimation"
        },
        {
          "id": "A-016",
          "panel": "A",
          "csv": "tables/summary_e5.csv",
          "csv_row_1based_including_header": 22,
          "columns": [
            "algo",
            "n_seeds",
            "size",
            "frac_solved"
          ],
          "values": {
            "algo": "ppo",
            "n_seeds": "15",
            "size": "8",
            "frac_solved": "0.7333333333333333"
          },
          "encoding": "x=measured condition; y=source statistic; line connects measured conditions",
          "transformation": "Direct CSV values; no re-estimation"
        },
        {
          "id": "A-017",
          "panel": "A",
          "csv": "tables/summary_e5.csv",
          "csv_row_1based_including_header": 23,
          "columns": [
            "algo",
            "n_seeds",
            "size",
            "frac_solved"
          ],
          "values": {
            "algo": "ppo",
            "n_seeds": "15",
            "size": "10",
            "frac_solved": "0.26666666666666666"
          },
          "encoding": "x=measured condition; y=source statistic; line connects measured conditions",
          "transformation": "Direct CSV values; no re-estimation"
        },
        {
          "id": "A-018",
          "panel": "A",
          "csv": "tables/summary_e5.csv",
          "csv_row_1based_including_header": 24,
          "columns": [
            "algo",
            "n_seeds",
            "size",
            "frac_solved"
          ],
          "values": {
            "algo": "ppo",
            "n_seeds": "15",
            "size": "12",
            "frac_solved": "0.13333333333333333"
          },
          "encoding": "x=measured condition; y=source statistic; line connects measured conditions",
          "transformation": "Direct CSV values; no re-estimation"
        },
        {
          "id": "A-019",
          "panel": "A",
          "csv": "tables/summary_e5.csv",
          "csv_row_1based_including_header": 25,
          "columns": [
            "algo",
            "n_seeds",
            "size",
            "frac_solved"
          ],
          "values": {
            "algo": "ppo",
            "n_seeds": "15",
            "size": "14",
            "frac_solved": "0.06666666666666667"
          },
          "encoding": "x=measured condition; y=source statistic; line connects measured conditions",
          "transformation": "Direct CSV values; no re-estimation"
        },
        {
          "id": "A-020",
          "panel": "A",
          "csv": "tables/summary_e5.csv",
          "csv_row_1based_including_header": 26,
          "columns": [
            "algo",
            "n_seeds",
            "size",
            "frac_solved"
          ],
          "values": {
            "algo": "ppo",
            "n_seeds": "15",
            "size": "16",
            "frac_solved": "0.0"
          },
          "encoding": "x=measured condition; y=source statistic; line connects measured conditions",
          "transformation": "Direct CSV values; no re-estimation"
        },
        {
          "id": "A-021",
          "panel": "A",
          "csv": "tables/summary_e5.csv",
          "csv_row_1based_including_header": 12,
          "columns": [
            "algo",
            "n_seeds",
            "size",
            "frac_solved"
          ],
          "values": {
            "algo": "disco-entropy",
            "n_seeds": "15",
            "size": "8",
            "frac_solved": "0.6"
          },
          "encoding": "x=measured condition; y=source statistic; line connects measured conditions",
          "transformation": "Direct CSV values; no re-estimation"
        },
        {
          "id": "A-022",
          "panel": "A",
          "csv": "tables/summary_e5.csv",
          "csv_row_1based_including_header": 13,
          "columns": [
            "algo",
            "n_seeds",
            "size",
            "frac_solved"
          ],
          "values": {
            "algo": "disco-entropy",
            "n_seeds": "15",
            "size": "10",
            "frac_solved": "0.8666666666666667"
          },
          "encoding": "x=measured condition; y=source statistic; line connects measured conditions",
          "transformation": "Direct CSV values; no re-estimation"
        },
        {
          "id": "A-023",
          "panel": "A",
          "csv": "tables/summary_e5.csv",
          "csv_row_1based_including_header": 14,
          "columns": [
            "algo",
            "n_seeds",
            "size",
            "frac_solved"
          ],
          "values": {
            "algo": "disco-entropy",
            "n_seeds": "15",
            "size": "12",
            "frac_solved": "0.26666666666666666"
          },
          "encoding": "x=measured condition; y=source statistic; line connects measured conditions",
          "transformation": "Direct CSV values; no re-estimation"
        },
        {
          "id": "A-024",
          "panel": "A",
          "csv": "tables/summary_e5.csv",
          "csv_row_1based_including_header": 15,
          "columns": [
            "algo",
            "n_seeds",
            "size",
            "frac_solved"
          ],
          "values": {
            "algo": "disco-entropy",
            "n_seeds": "15",
            "size": "14",
            "frac_solved": "0.06666666666666667"
          },
          "encoding": "x=measured condition; y=source statistic; line connects measured conditions",
          "transformation": "Direct CSV values; no re-estimation"
        },
        {
          "id": "A-025",
          "panel": "A",
          "csv": "tables/summary_e5.csv",
          "csv_row_1based_including_header": 16,
          "columns": [
            "algo",
            "n_seeds",
            "size",
            "frac_solved"
          ],
          "values": {
            "algo": "disco-entropy",
            "n_seeds": "15",
            "size": "16",
            "frac_solved": "0.0"
          },
          "encoding": "x=measured condition; y=source statistic; line connects measured conditions",
          "transformation": "Direct CSV values; no re-estimation"
        },
        {
          "id": "B-026",
          "panel": "B",
          "csv": "tables/summary_e5.csv",
          "csv_row_1based_including_header": 7,
          "columns": [
            "algo",
            "n_seeds",
            "size",
            "frac_ever_found"
          ],
          "values": {
            "algo": "disco",
            "n_seeds": "15",
            "size": "8",
            "frac_ever_found": "1.0"
          },
          "encoding": "x=measured condition; y=source statistic; line connects measured conditions",
          "transformation": "Direct CSV values; no re-estimation"
        },
        {
          "id": "B-027",
          "panel": "B",
          "csv": "tables/summary_e5.csv",
          "csv_row_1based_including_header": 8,
          "columns": [
            "algo",
            "n_seeds",
            "size",
            "frac_ever_found"
          ],
          "values": {
            "algo": "disco",
            "n_seeds": "15",
            "size": "10",
            "frac_ever_found": "0.9333333333333333"
          },
          "encoding": "x=measured condition; y=source statistic; line connects measured conditions",
          "transformation": "Direct CSV values; no re-estimation"
        },
        {
          "id": "B-028",
          "panel": "B",
          "csv": "tables/summary_e5.csv",
          "csv_row_1based_including_header": 9,
          "columns": [
            "algo",
            "n_seeds",
            "size",
            "frac_ever_found"
          ],
          "values": {
            "algo": "disco",
            "n_seeds": "15",
            "size": "12",
            "frac_ever_found": "0.8"
          },
          "encoding": "x=measured condition; y=source statistic; line connects measured conditions",
          "transformation": "Direct CSV values; no re-estimation"
        },
        {
          "id": "B-029",
          "panel": "B",
          "csv": "tables/summary_e5.csv",
          "csv_row_1based_including_header": 10,
          "columns": [
            "algo",
            "n_seeds",
            "size",
            "frac_ever_found"
          ],
          "values": {
            "algo": "disco",
            "n_seeds": "15",
            "size": "14",
            "frac_ever_found": "0.26666666666666666"
          },
          "encoding": "x=measured condition; y=source statistic; line connects measured conditions",
          "transformation": "Direct CSV values; no re-estimation"
        },
        {
          "id": "B-030",
          "panel": "B",
          "csv": "tables/summary_e5.csv",
          "csv_row_1based_including_header": 11,
          "columns": [
            "algo",
            "n_seeds",
            "size",
            "frac_ever_found"
          ],
          "values": {
            "algo": "disco",
            "n_seeds": "15",
            "size": "16",
            "frac_ever_found": "0.0"
          },
          "encoding": "x=measured condition; y=source statistic; line connects measured conditions",
          "transformation": "Direct CSV values; no re-estimation"
        },
        {
          "id": "B-031",
          "panel": "B",
          "csv": "tables/summary_e5.csv",
          "csv_row_1based_including_header": 2,
          "columns": [
            "algo",
            "n_seeds",
            "size",
            "frac_ever_found"
          ],
          "values": {
            "algo": "a2c",
            "n_seeds": "15",
            "size": "8",
            "frac_ever_found": "1.0"
          },
          "encoding": "x=measured condition; y=source statistic; line connects measured conditions",
          "transformation": "Direct CSV values; no re-estimation"
        },
        {
          "id": "B-032",
          "panel": "B",
          "csv": "tables/summary_e5.csv",
          "csv_row_1based_including_header": 3,
          "columns": [
            "algo",
            "n_seeds",
            "size",
            "frac_ever_found"
          ],
          "values": {
            "algo": "a2c",
            "n_seeds": "15",
            "size": "10",
            "frac_ever_found": "1.0"
          },
          "encoding": "x=measured condition; y=source statistic; line connects measured conditions",
          "transformation": "Direct CSV values; no re-estimation"
        },
        {
          "id": "B-033",
          "panel": "B",
          "csv": "tables/summary_e5.csv",
          "csv_row_1based_including_header": 4,
          "columns": [
            "algo",
            "n_seeds",
            "size",
            "frac_ever_found"
          ],
          "values": {
            "algo": "a2c",
            "n_seeds": "15",
            "size": "12",
            "frac_ever_found": "0.8666666666666667"
          },
          "encoding": "x=measured condition; y=source statistic; line connects measured conditions",
          "transformation": "Direct CSV values; no re-estimation"
        },
        {
          "id": "B-034",
          "panel": "B",
          "csv": "tables/summary_e5.csv",
          "csv_row_1based_including_header": 5,
          "columns": [
            "algo",
            "n_seeds",
            "size",
            "frac_ever_found"
          ],
          "values": {
            "algo": "a2c",
            "n_seeds": "15",
            "size": "14",
            "frac_ever_found": "0.4666666666666667"
          },
          "encoding": "x=measured condition; y=source statistic; line connects measured conditions",
          "transformation": "Direct CSV values; no re-estimation"
        },
        {
          "id": "B-035",
          "panel": "B",
          "csv": "tables/summary_e5.csv",
          "csv_row_1based_including_header": 6,
          "columns": [
            "algo",
            "n_seeds",
            "size",
            "frac_ever_found"
          ],
          "values": {
            "algo": "a2c",
            "n_seeds": "15",
            "size": "16",
            "frac_ever_found": "0.13333333333333333"
          },
          "encoding": "x=measured condition; y=source statistic; line connects measured conditions",
          "transformation": "Direct CSV values; no re-estimation"
        },
        {
          "id": "B-036",
          "panel": "B",
          "csv": "tables/summary_e5.csv",
          "csv_row_1based_including_header": 17,
          "columns": [
            "algo",
            "n_seeds",
            "size",
            "frac_ever_found"
          ],
          "values": {
            "algo": "dqn",
            "n_seeds": "15",
            "size": "8",
            "frac_ever_found": "1.0"
          },
          "encoding": "x=measured condition; y=source statistic; line connects measured conditions",
          "transformation": "Direct CSV values; no re-estimation"
        },
        {
          "id": "B-037",
          "panel": "B",
          "csv": "tables/summary_e5.csv",
          "csv_row_1based_including_header": 18,
          "columns": [
            "algo",
            "n_seeds",
            "size",
            "frac_ever_found"
          ],
          "values": {
            "algo": "dqn",
            "n_seeds": "15",
            "size": "10",
            "frac_ever_found": "0.9333333333333333"
          },
          "encoding": "x=measured condition; y=source statistic; line connects measured conditions",
          "transformation": "Direct CSV values; no re-estimation"
        },
        {
          "id": "B-038",
          "panel": "B",
          "csv": "tables/summary_e5.csv",
          "csv_row_1based_including_header": 19,
          "columns": [
            "algo",
            "n_seeds",
            "size",
            "frac_ever_found"
          ],
          "values": {
            "algo": "dqn",
            "n_seeds": "15",
            "size": "12",
            "frac_ever_found": "0.8666666666666667"
          },
          "encoding": "x=measured condition; y=source statistic; line connects measured conditions",
          "transformation": "Direct CSV values; no re-estimation"
        },
        {
          "id": "B-039",
          "panel": "B",
          "csv": "tables/summary_e5.csv",
          "csv_row_1based_including_header": 20,
          "columns": [
            "algo",
            "n_seeds",
            "size",
            "frac_ever_found"
          ],
          "values": {
            "algo": "dqn",
            "n_seeds": "15",
            "size": "14",
            "frac_ever_found": "0.3333333333333333"
          },
          "encoding": "x=measured condition; y=source statistic; line connects measured conditions",
          "transformation": "Direct CSV values; no re-estimation"
        },
        {
          "id": "B-040",
          "panel": "B",
          "csv": "tables/summary_e5.csv",
          "csv_row_1based_including_header": 21,
          "columns": [
            "algo",
            "n_seeds",
            "size",
            "frac_ever_found"
          ],
          "values": {
            "algo": "dqn",
            "n_seeds": "15",
            "size": "16",
            "frac_ever_found": "0.2"
          },
          "encoding": "x=measured condition; y=source statistic; line connects measured conditions",
          "transformation": "Direct CSV values; no re-estimation"
        },
        {
          "id": "B-041",
          "panel": "B",
          "csv": "tables/summary_e5.csv",
          "csv_row_1based_including_header": 22,
          "columns": [
            "algo",
            "n_seeds",
            "size",
            "frac_ever_found"
          ],
          "values": {
            "algo": "ppo",
            "n_seeds": "15",
            "size": "8",
            "frac_ever_found": "0.8"
          },
          "encoding": "x=measured condition; y=source statistic; line connects measured conditions",
          "transformation": "Direct CSV values; no re-estimation"
        },
        {
          "id": "B-042",
          "panel": "B",
          "csv": "tables/summary_e5.csv",
          "csv_row_1based_including_header": 23,
          "columns": [
            "algo",
            "n_seeds",
            "size",
            "frac_ever_found"
          ],
          "values": {
            "algo": "ppo",
            "n_seeds": "15",
            "size": "10",
            "frac_ever_found": "0.4"
          },
          "encoding": "x=measured condition; y=source statistic; line connects measured conditions",
          "transformation": "Direct CSV values; no re-estimation"
        },
        {
          "id": "B-043",
          "panel": "B",
          "csv": "tables/summary_e5.csv",
          "csv_row_1based_including_header": 24,
          "columns": [
            "algo",
            "n_seeds",
            "size",
            "frac_ever_found"
          ],
          "values": {
            "algo": "ppo",
            "n_seeds": "15",
            "size": "12",
            "frac_ever_found": "0.13333333333333333"
          },
          "encoding": "x=measured condition; y=source statistic; line connects measured conditions",
          "transformation": "Direct CSV values; no re-estimation"
        },
        {
          "id": "B-044",
          "panel": "B",
          "csv": "tables/summary_e5.csv",
          "csv_row_1based_including_header": 25,
          "columns": [
            "algo",
            "n_seeds",
            "size",
            "frac_ever_found"
          ],
          "values": {
            "algo": "ppo",
            "n_seeds": "15",
            "size": "14",
            "frac_ever_found": "0.06666666666666667"
          },
          "encoding": "x=measured condition; y=source statistic; line connects measured conditions",
          "transformation": "Direct CSV values; no re-estimation"
        },
        {
          "id": "B-045",
          "panel": "B",
          "csv": "tables/summary_e5.csv",
          "csv_row_1based_including_header": 26,
          "columns": [
            "algo",
            "n_seeds",
            "size",
            "frac_ever_found"
          ],
          "values": {
            "algo": "ppo",
            "n_seeds": "15",
            "size": "16",
            "frac_ever_found": "0.0"
          },
          "encoding": "x=measured condition; y=source statistic; line connects measured conditions",
          "transformation": "Direct CSV values; no re-estimation"
        },
        {
          "id": "B-046",
          "panel": "B",
          "csv": "tables/summary_e5.csv",
          "csv_row_1based_including_header": 12,
          "columns": [
            "algo",
            "n_seeds",
            "size",
            "frac_ever_found"
          ],
          "values": {
            "algo": "disco-entropy",
            "n_seeds": "15",
            "size": "8",
            "frac_ever_found": "1.0"
          },
          "encoding": "x=measured condition; y=source statistic; line connects measured conditions",
          "transformation": "Direct CSV values; no re-estimation"
        },
        {
          "id": "B-047",
          "panel": "B",
          "csv": "tables/summary_e5.csv",
          "csv_row_1based_including_header": 13,
          "columns": [
            "algo",
            "n_seeds",
            "size",
            "frac_ever_found"
          ],
          "values": {
            "algo": "disco-entropy",
            "n_seeds": "15",
            "size": "10",
            "frac_ever_found": "1.0"
          },
          "encoding": "x=measured condition; y=source statistic; line connects measured conditions",
          "transformation": "Direct CSV values; no re-estimation"
        },
        {
          "id": "B-048",
          "panel": "B",
          "csv": "tables/summary_e5.csv",
          "csv_row_1based_including_header": 14,
          "columns": [
            "algo",
            "n_seeds",
            "size",
            "frac_ever_found"
          ],
          "values": {
            "algo": "disco-entropy",
            "n_seeds": "15",
            "size": "12",
            "frac_ever_found": "0.6"
          },
          "encoding": "x=measured condition; y=source statistic; line connects measured conditions",
          "transformation": "Direct CSV values; no re-estimation"
        },
        {
          "id": "B-049",
          "panel": "B",
          "csv": "tables/summary_e5.csv",
          "csv_row_1based_including_header": 15,
          "columns": [
            "algo",
            "n_seeds",
            "size",
            "frac_ever_found"
          ],
          "values": {
            "algo": "disco-entropy",
            "n_seeds": "15",
            "size": "14",
            "frac_ever_found": "0.4666666666666667"
          },
          "encoding": "x=measured condition; y=source statistic; line connects measured conditions",
          "transformation": "Direct CSV values; no re-estimation"
        },
        {
          "id": "B-050",
          "panel": "B",
          "csv": "tables/summary_e5.csv",
          "csv_row_1based_including_header": 16,
          "columns": [
            "algo",
            "n_seeds",
            "size",
            "frac_ever_found"
          ],
          "values": {
            "algo": "disco-entropy",
            "n_seeds": "15",
            "size": "16",
            "frac_ever_found": "0.13333333333333333"
          },
          "encoding": "x=measured condition; y=source statistic; line connects measured conditions",
          "transformation": "Direct CSV values; no re-estimation"
        },
        {
          "id": "C-051",
          "panel": "C",
          "csv": "tables/summary_e5.csv",
          "csv_row_1based_including_header": 7,
          "columns": [
            "algo",
            "n_seeds",
            "size",
            "final_return",
            "final_return_lo",
            "final_return_hi"
          ],
          "values": {
            "algo": "disco",
            "n_seeds": "15",
            "size": "8",
            "final_return": "0.9443479667231727",
            "final_return_lo": "0.8912163092963482",
            "final_return_hi": "0.9853393775855189"
          },
          "encoding": "x=measured condition; y=source statistic; line connects measured conditions; supplied interval band",
          "transformation": "Direct CSV values; no re-estimation"
        },
        {
          "id": "C-052",
          "panel": "C",
          "csv": "tables/summary_e5.csv",
          "csv_row_1based_including_header": 8,
          "columns": [
            "algo",
            "n_seeds",
            "size",
            "final_return",
            "final_return_lo",
            "final_return_hi"
          ],
          "values": {
            "algo": "disco",
            "n_seeds": "15",
            "size": "10",
            "final_return": "0.9213021328060704",
            "final_return_lo": "0.6977298976599445",
            "final_return_hi": "0.9697561384780569"
          },
          "encoding": "x=measured condition; y=source statistic; line connects measured conditions; supplied interval band",
          "transformation": "Direct CSV values; no re-estimation"
        },
        {
          "id": "C-053",
          "panel": "C",
          "csv": "tables/summary_e5.csv",
          "csv_row_1based_including_header": 9,
          "columns": [
            "algo",
            "n_seeds",
            "size",
            "final_return",
            "final_return_lo",
            "final_return_hi"
          ],
          "values": {
            "algo": "disco",
            "n_seeds": "15",
            "size": "12",
            "final_return": "0.9353513538178044",
            "final_return_lo": "0.5854194536875592",
            "final_return_hi": "0.9783325539830905"
          },
          "encoding": "x=measured condition; y=source statistic; line connects measured conditions; supplied interval band",
          "transformation": "Direct CSV values; no re-estimation"
        },
        {
          "id": "C-054",
          "panel": "C",
          "csv": "tables/summary_e5.csv",
          "csv_row_1based_including_header": 10,
          "columns": [
            "algo",
            "n_seeds",
            "size",
            "final_return",
            "final_return_lo",
            "final_return_hi"
          ],
          "values": {
            "algo": "disco",
            "n_seeds": "15",
            "size": "14",
            "final_return": "-3.634920595989873e-05",
            "final_return_lo": "-5.1973544416897386e-05",
            "final_return_hi": "0.20416142786512287"
          },
          "encoding": "x=measured condition; y=source statistic; line connects measured conditions; supplied interval band",
          "transformation": "Direct CSV values; no re-estimation"
        },
        {
          "id": "C-055",
          "panel": "C",
          "csv": "tables/summary_e5.csv",
          "csv_row_1based_including_header": 11,
          "columns": [
            "algo",
            "n_seeds",
            "size",
            "final_return",
            "final_return_lo",
            "final_return_hi"
          ],
          "values": {
            "algo": "disco",
            "n_seeds": "15",
            "size": "16",
            "final_return": "-4.9999998882412914e-05",
            "final_return_lo": "-6.80565752762026e-05",
            "final_return_hi": "-3.3577409380205354e-05"
          },
          "encoding": "x=measured condition; y=source statistic; line connects measured conditions; supplied interval band",
          "transformation": "Direct CSV values; no re-estimation"
        },
        {
          "id": "C-056",
          "panel": "C",
          "csv": "tables/summary_e5.csv",
          "csv_row_1based_including_header": 2,
          "columns": [
            "algo",
            "n_seeds",
            "size",
            "final_return",
            "final_return_lo",
            "final_return_hi"
          ],
          "values": {
            "algo": "a2c",
            "n_seeds": "15",
            "size": "8",
            "final_return": "0.9905660209554122",
            "final_return_lo": "0.990001206153222",
            "final_return_hi": "0.9910471976421878"
          },
          "encoding": "x=measured condition; y=source statistic; line connects measured conditions; supplied interval band",
          "transformation": "Direct CSV values; no re-estimation"
        },
        {
          "id": "C-057",
          "panel": "C",
          "csv": "tables/summary_e5.csv",
          "csv_row_1based_including_header": 3,
          "columns": [
            "algo",
            "n_seeds",
            "size",
            "final_return",
            "final_return_lo",
            "final_return_hi"
          ],
          "values": {
            "algo": "a2c",
            "n_seeds": "15",
            "size": "10",
            "final_return": "0.9902541538838161",
            "final_return_lo": "0.9899420074109792",
            "final_return_hi": "0.990677386220166"
          },
          "encoding": "x=measured condition; y=source statistic; line connects measured conditions; supplied interval band",
          "transformation": "Direct CSV values; no re-estimation"
        },
        {
          "id": "C-058",
          "panel": "C",
          "csv": "tables/summary_e5.csv",
          "csv_row_1based_including_header": 4,
          "columns": [
            "algo",
            "n_seeds",
            "size",
            "final_return",
            "final_return_lo",
            "final_return_hi"
          ],
          "values": {
            "algo": "a2c",
            "n_seeds": "15",
            "size": "12",
            "final_return": "0.8445079064605914",
            "final_return_lo": "0.4791717897516187",
            "final_return_hi": "0.9902071943159741"
          },
          "encoding": "x=measured condition; y=source statistic; line connects measured conditions; supplied interval band",
          "transformation": "Direct CSV values; no re-estimation"
        },
        {
          "id": "C-059",
          "panel": "C",
          "csv": "tables/summary_e5.csv",
          "csv_row_1based_including_header": 5,
          "columns": [
            "algo",
            "n_seeds",
            "size",
            "final_return",
            "final_return_lo",
            "final_return_hi"
          ],
          "values": {
            "algo": "a2c",
            "n_seeds": "15",
            "size": "14",
            "final_return": "-0.00468682534746498",
            "final_return_lo": "-0.0048271560329562315",
            "final_return_hi": "-0.004420210272628335"
          },
          "encoding": "x=measured condition; y=source statistic; line connects measured conditions; supplied interval band",
          "transformation": "Direct CSV values; no re-estimation"
        },
        {
          "id": "C-060",
          "panel": "C",
          "csv": "tables/summary_e5.csv",
          "csv_row_1based_including_header": 6,
          "columns": [
            "algo",
            "n_seeds",
            "size",
            "final_return",
            "final_return_lo",
            "final_return_hi"
          ],
          "values": {
            "algo": "a2c",
            "n_seeds": "15",
            "size": "16",
            "final_return": "-0.004860579956717046",
            "final_return_lo": "-0.004884033796062093",
            "final_return_hi": "-0.004831489883837849"
          },
          "encoding": "x=measured condition; y=source statistic; line connects measured conditions; supplied interval band",
          "transformation": "Direct CSV values; no re-estimation"
        },
        {
          "id": "C-061",
          "panel": "C",
          "csv": "tables/summary_e5.csv",
          "csv_row_1based_including_header": 17,
          "columns": [
            "algo",
            "n_seeds",
            "size",
            "final_return",
            "final_return_lo",
            "final_return_hi"
          ],
          "values": {
            "algo": "dqn",
            "n_seeds": "15",
            "size": "8",
            "final_return": "0.8289928774385035",
            "final_return_lo": "0.8210276461847681",
            "final_return_hi": "0.8360131357250049"
          },
          "encoding": "x=measured condition; y=source statistic; line connects measured conditions; supplied interval band",
          "transformation": "Direct CSV values; no re-estimation"
        },
        {
          "id": "C-062",
          "panel": "C",
          "csv": "tables/summary_e5.csv",
          "csv_row_1based_including_header": 18,
          "columns": [
            "algo",
            "n_seeds",
            "size",
            "final_return",
            "final_return_lo",
            "final_return_hi"
          ],
          "values": {
            "algo": "dqn",
            "n_seeds": "15",
            "size": "10",
            "final_return": "0.7854866765175635",
            "final_return_lo": "0.7774428910648582",
            "final_return_hi": "0.793459020051089"
          },
          "encoding": "x=measured condition; y=source statistic; line connects measured conditions; supplied interval band",
          "transformation": "Direct CSV values; no re-estimation"
        },
        {
          "id": "C-063",
          "panel": "C",
          "csv": "tables/summary_e5.csv",
          "csv_row_1based_including_header": 19,
          "columns": [
            "algo",
            "n_seeds",
            "size",
            "final_return",
            "final_return_lo",
            "final_return_hi"
          ],
          "values": {
            "algo": "dqn",
            "n_seeds": "15",
            "size": "12",
            "final_return": "0.6936992881231558",
            "final_return_lo": "0.5134323898629608",
            "final_return_hi": "0.7448241920072447"
          },
          "encoding": "x=measured condition; y=source statistic; line connects measured conditions; supplied interval band",
          "transformation": "Direct CSV values; no re-estimation"
        },
        {
          "id": "C-064",
          "panel": "C",
          "csv": "tables/summary_e5.csv",
          "csv_row_1based_including_header": 20,
          "columns": [
            "algo",
            "n_seeds",
            "size",
            "final_return",
            "final_return_lo",
            "final_return_hi"
          ],
          "values": {
            "algo": "dqn",
            "n_seeds": "15",
            "size": "14",
            "final_return": "0.06674264440513475",
            "final_return_lo": "-0.0003681626944695988",
            "final_return_hi": "0.31272556761536924"
          },
          "encoding": "x=measured condition; y=source statistic; line connects measured conditions; supplied interval band",
          "transformation": "Direct CSV values; no re-estimation"
        },
        {
          "id": "C-065",
          "panel": "C",
          "csv": "tables/summary_e5.csv",
          "csv_row_1based_including_header": 21,
          "columns": [
            "algo",
            "n_seeds",
            "size",
            "final_return",
            "final_return_lo",
            "final_return_hi"
          ],
          "values": {
            "algo": "dqn",
            "n_seeds": "15",
            "size": "16",
            "final_return": "-0.0002524509747494377",
            "final_return_lo": "-0.0003356260137400039",
            "final_return_hi": "-0.000248201587589517"
          },
          "encoding": "x=measured condition; y=source statistic; line connects measured conditions; supplied interval band",
          "transformation": "Direct CSV values; no re-estimation"
        },
        {
          "id": "C-066",
          "panel": "C",
          "csv": "tables/summary_e5.csv",
          "csv_row_1based_including_header": 22,
          "columns": [
            "algo",
            "n_seeds",
            "size",
            "final_return",
            "final_return_lo",
            "final_return_hi"
          ],
          "values": {
            "algo": "ppo",
            "n_seeds": "15",
            "size": "8",
            "final_return": "0.8742726600953136",
            "final_return_lo": "0.5288162271061807",
            "final_return_hi": "0.9872039608647968"
          },
          "encoding": "x=measured condition; y=source statistic; line connects measured conditions; supplied interval band",
          "transformation": "Direct CSV values; no re-estimation"
        },
        {
          "id": "C-067",
          "panel": "C",
          "csv": "tables/summary_e5.csv",
          "csv_row_1based_including_header": 23,
          "columns": [
            "algo",
            "n_seeds",
            "size",
            "final_return",
            "final_return_lo",
            "final_return_hi"
          ],
          "values": {
            "algo": "ppo",
            "n_seeds": "15",
            "size": "10",
            "final_return": "0.10855596094530999",
            "final_return_lo": "-0.0010309924732119368",
            "final_return_hi": "0.44191522020845536"
          },
          "encoding": "x=measured condition; y=source statistic; line connects measured conditions; supplied interval band",
          "transformation": "Direct CSV values; no re-estimation"
        },
        {
          "id": "C-068",
          "panel": "C",
          "csv": "tables/summary_e5.csv",
          "csv_row_1based_including_header": 24,
          "columns": [
            "algo",
            "n_seeds",
            "size",
            "final_return",
            "final_return_lo",
            "final_return_hi"
          ],
          "values": {
            "algo": "ppo",
            "n_seeds": "15",
            "size": "12",
            "final_return": "-0.0013229345049685201",
            "final_return_lo": "-0.001841940927792352",
            "final_return_hi": "0.1081030039490844"
          },
          "encoding": "x=measured condition; y=source statistic; line connects measured conditions; supplied interval band",
          "transformation": "Direct CSV values; no re-estimation"
        },
        {
          "id": "C-069",
          "panel": "C",
          "csv": "tables/summary_e5.csv",
          "csv_row_1based_including_header": 25,
          "columns": [
            "algo",
            "n_seeds",
            "size",
            "final_return",
            "final_return_lo",
            "final_return_hi"
          ],
          "values": {
            "algo": "ppo",
            "n_seeds": "15",
            "size": "14",
            "final_return": "-0.001919576699017651",
            "final_return_lo": "-0.0024270978576031565",
            "final_return_hi": "-0.0014966679733883618"
          },
          "encoding": "x=measured condition; y=source statistic; line connects measured conditions; supplied interval band",
          "transformation": "Direct CSV values; no re-estimation"
        },
        {
          "id": "C-070",
          "panel": "C",
          "csv": "tables/summary_e5.csv",
          "csv_row_1based_including_header": 26,
          "columns": [
            "algo",
            "n_seeds",
            "size",
            "final_return",
            "final_return_lo",
            "final_return_hi"
          ],
          "values": {
            "algo": "ppo",
            "n_seeds": "15",
            "size": "16",
            "final_return": "-0.0024002858940618465",
            "final_return_lo": "-0.0028672099032331245",
            "final_return_hi": "-0.001969285086702002"
          },
          "encoding": "x=measured condition; y=source statistic; line connects measured conditions; supplied interval band",
          "transformation": "Direct CSV values; no re-estimation"
        },
        {
          "id": "C-071",
          "panel": "C",
          "csv": "tables/summary_e5.csv",
          "csv_row_1based_including_header": 12,
          "columns": [
            "algo",
            "n_seeds",
            "size",
            "final_return",
            "final_return_lo",
            "final_return_hi"
          ],
          "values": {
            "algo": "disco-entropy",
            "n_seeds": "15",
            "size": "8",
            "final_return": "0.7189862447902617",
            "final_return_lo": "0.461018362524159",
            "final_return_hi": "0.9607620364718726"
          },
          "encoding": "x=measured condition; y=source statistic; line connects measured conditions; supplied interval band",
          "transformation": "Direct CSV values; no re-estimation"
        },
        {
          "id": "C-072",
          "panel": "C",
          "csv": "tables/summary_e5.csv",
          "csv_row_1based_including_header": 13,
          "columns": [
            "algo",
            "n_seeds",
            "size",
            "final_return",
            "final_return_lo",
            "final_return_hi"
          ],
          "values": {
            "algo": "disco-entropy",
            "n_seeds": "15",
            "size": "10",
            "final_return": "0.9254126378911608",
            "final_return_lo": "0.7140208271149473",
            "final_return_hi": "0.986722115956009"
          },
          "encoding": "x=measured condition; y=source statistic; line connects measured conditions; supplied interval band",
          "transformation": "Direct CSV values; no re-estimation"
        },
        {
          "id": "C-073",
          "panel": "C",
          "csv": "tables/summary_e5.csv",
          "csv_row_1based_including_header": 14,
          "columns": [
            "algo",
            "n_seeds",
            "size",
            "final_return",
            "final_return_lo",
            "final_return_hi"
          ],
          "values": {
            "algo": "disco-entropy",
            "n_seeds": "15",
            "size": "12",
            "final_return": "0.21503368953771243",
            "final_return_lo": "0.03004917376681279",
            "final_return_hi": "0.525695936854569"
          },
          "encoding": "x=measured condition; y=source statistic; line connects measured conditions; supplied interval band",
          "transformation": "Direct CSV values; no re-estimation"
        },
        {
          "id": "C-074",
          "panel": "C",
          "csv": "tables/summary_e5.csv",
          "csv_row_1based_including_header": 15,
          "columns": [
            "algo",
            "n_seeds",
            "size",
            "final_return",
            "final_return_lo",
            "final_return_hi"
          ],
          "values": {
            "algo": "disco-entropy",
            "n_seeds": "15",
            "size": "14",
            "final_return": "-0.00036010581624901125",
            "final_return_lo": "-0.0011282711535891626",
            "final_return_hi": "0.0352799372399518"
          },
          "encoding": "x=measured condition; y=source statistic; line connects measured conditions; supplied interval band",
          "transformation": "Direct CSV values; no re-estimation"
        },
        {
          "id": "C-075",
          "panel": "C",
          "csv": "tables/summary_e5.csv",
          "csv_row_1based_including_header": 16,
          "columns": [
            "algo",
            "n_seeds",
            "size",
            "final_return",
            "final_return_lo",
            "final_return_hi"
          ],
          "values": {
            "algo": "disco-entropy",
            "n_seeds": "15",
            "size": "16",
            "final_return": "-0.00039383169054358074",
            "final_return_lo": "-0.0007252552942467968",
            "final_return_hi": "-0.00022879901449378653"
          },
          "encoding": "x=measured condition; y=source statistic; line connects measured conditions; supplied interval band",
          "transformation": "Direct CSV values; no re-estimation"
        },
        {
          "id": "D-076",
          "panel": "D",
          "csv": "tables/a5_f1_reference_n12_n14.csv",
          "csv_row_1based_including_header": 3,
          "columns": [
            "size",
            "convention",
            "n_seeds",
            "disco_n_solved",
            "disco_return_iqm",
            "disco_return_lo",
            "disco_return_hi"
          ],
          "values": {
            "size": "12",
            "convention": "reference",
            "n_seeds": "15",
            "disco_n_solved": "10",
            "disco_return_iqm": "0.7667712967415962",
            "disco_return_lo": "0.32999259278333437",
            "disco_return_hi": "0.9900000005727634"
          },
          "encoding": "x=source statistic; y=condition; supplied 95% interval",
          "transformation": "Direct CSV values; no re-estimation"
        },
        {
          "id": "D-077",
          "panel": "D",
          "csv": "tables/a5_f1_reference_n12_n14.csv",
          "csv_row_1based_including_header": 3,
          "columns": [
            "size",
            "convention",
            "n_seeds",
            "a2c_n_solved",
            "a2c_return_iqm",
            "a2c_return_lo",
            "a2c_return_hi"
          ],
          "values": {
            "size": "12",
            "convention": "reference",
            "n_seeds": "15",
            "a2c_n_solved": "11",
            "a2c_return_iqm": "0.8797601856885012",
            "a2c_return_lo": "0.547861921562726",
            "a2c_return_hi": "0.990648148736606"
          },
          "encoding": "x=source statistic; y=condition; supplied 95% interval",
          "transformation": "Direct CSV values; no re-estimation"
        },
        {
          "id": "D-078",
          "panel": "D",
          "csv": "tables/a5_f1_reference_n12_n14.csv",
          "csv_row_1based_including_header": 5,
          "columns": [
            "size",
            "convention",
            "n_seeds",
            "disco_n_solved",
            "disco_return_iqm",
            "disco_return_lo",
            "disco_return_hi"
          ],
          "values": {
            "size": "14",
            "convention": "reference",
            "n_seeds": "15",
            "disco_n_solved": "4",
            "disco_return_iqm": "0.09779761744184523",
            "disco_return_lo": "-1.5079364917861918e-05",
            "disco_return_hi": "0.43999602452418507"
          },
          "encoding": "x=source statistic; y=condition; supplied 95% interval",
          "transformation": "Direct CSV values; no re-estimation"
        },
        {
          "id": "D-079",
          "panel": "D",
          "csv": "tables/a5_f1_reference_n12_n14.csv",
          "csv_row_1based_including_header": 5,
          "columns": [
            "size",
            "convention",
            "n_seeds",
            "a2c_n_solved",
            "a2c_return_iqm",
            "a2c_return_lo",
            "a2c_return_hi"
          ],
          "values": {
            "size": "14",
            "convention": "reference",
            "n_seeds": "15",
            "a2c_n_solved": "0",
            "a2c_return_iqm": "-0.0048571428051218",
            "a2c_return_lo": "-0.0049230158202893",
            "a2c_return_hi": "-0.004789662647114371"
          },
          "encoding": "x=source statistic; y=condition; supplied 95% interval",
          "transformation": "Direct CSV values; no re-estimation"
        }
      ]
    }
  ]
}

==> anc/evidence_manifests/recovery_panorama.json <==
{
  "script": "recovery_panorama.py",
  "script_sha256": "4762ce9b23ecf8bd205dea049ace1f6c778df35176d2d8c61d7af5160f07c59f",
  "mode": "morandi",
  "sources": {
    "EVIDENCE_ROOT/reanalysis/e3_integrated486_v002/CAPABILITY_SUMMARIES.json": {
      "sha256": "3957628eb5bfacfc94b36795d53eeae65d0d94e6cba2714a8883505c63d863bb",
      "bytes": 51591
    },
    "EVIDENCE_ROOT/reanalysis/e3_integrated486_v002/THRESHOLD_SUMMARIES.json": {
      "sha256": "70383669350b92f5d1ca96e41c5408c7844072ce7d1af7ad16e99684cdf9299f",
      "bytes": 39236
    },
    "EVIDENCE_ROOT/reanalysis/e3_integrated486_v002/PRIMARY_CONTRASTS.json": {
      "sha256": "e9019ea935b166dae8eba390762bebd3865648e996868dc02baafcf911296c8b",
      "bytes": 8959
    },
    "EVIDENCE_ROOT/reanalysis/e3_integrated486_v002/r6_e3_per_seed.csv": {
      "sha256": "e7ad778ae645ff9f7b92b7d3e8ac24e4a3aae266401930a93311336afaa7104c",
      "bytes": 148621
    },
    "EVIDENCE_ROOT/reanalysis/e3_integrated486_v002/r6_e3_events.json": {
      "sha256": "fcbdfffc155e835af2260828bad8dc6dd885e282933423197325db0987e8c80a",
      "bytes": 985039
    },
    "EVIDENCE_ROOT/c_migrated_submission_v001/research/Experiments/results/e4_minatar_switch/metrics.csv": {
      "sha256": "f34b8209014c98805b7214c1770a2fb634862c3be4e73a3ca77bfed6feac47ba",
      "bytes": 18748789
    },
    "EVIDENCE_ROOT/c_migrated_submission_v001/research/Experiments/results/e4_minatar_switch/runs.csv": {
      "sha256": "81c7cdfa82f8f3b63b782ba6af5712fbed40cd1e4f9ad7ffc808ca35cfa96ccf",
      "bytes": 57341
    },
    "REFERENCE_ROOT/tables/a4_minatar_recovery.csv": {
      "sha256": "aeb9ebd87f520e3bfb67f477712b8d55c9dc7cfb7d09c4f5ce53e2aa8a1fb5fe",
      "bytes": 2643
    },
    "EVIDENCE_ROOT/c_migrated_submission_v001/research/Experiments/results/e4x_catch_alt/metrics.csv": {
      "sha256": "239031aab604aaa904d7ae42adc725fa49f34fe76a005e33051ceb9831fa4cc3",
      "bytes": 11586037
    },
    "EVIDENCE_ROOT/c_migrated_submission_v001/research/Experiments/results/e4x_catch_alt/runs.csv": {
      "sha256": "e11e61b05d9d2b580c2c327373065824d51a57c4c7f8d22887feb30d240273e5",
      "bytes": 43826
    },
    "REFERENCE_ROOT/tables/a4x_recovery.csv": {
      "sha256": "f5af96f47bca962ee29a950950b46270cba7eed17d239be674d933cb45509d13",
      "bytes": 3046
    },
    "REFERENCE_ROOT/tables/e3c_summary.csv": {
      "sha256": "51cc9e6f7344e2d1deb0075f17d2133a2b9ff492d641d57c3ea3800d35fa8ec7",
      "bytes": 259
    },
    "REFERENCE_ROOT/tables/a3_natural_ci.csv": {
      "sha256": "8be66ee83d91452cd272b7bac23228c889388f1c83ebbe9584f14e0f0f600f88",
      "bytes": 534
    },
    "REFERENCE_ROOT/tables/summary_e5.csv": {
      "sha256": "9e22455e22ffa25a17ef33ed1953e5c36fc728db5a61802a003655d65580c605",
      "bytes": 3024
    }
  }
}

==> anc/evidence_manifests/replay_detail.json <==
{
  "script": "replay_detail.py",
  "script_sha256": "d1f3810c0ea30152baf7bbcbd797143ba767763eca132b55ddc8403ab8b51f56",
  "mode": "morandi",
  "sources": {
    "EVIDENCE_ROOT/reanalysis/e3_integrated486_v002/PRIMARY_CONTRASTS.json": {
      "sha256": "e9019ea935b166dae8eba390762bebd3865648e996868dc02baafcf911296c8b"
    },
    "EVIDENCE_ROOT/c_migrated_submission_v001/research/Experiments/results/r6_analysis_protocol/statistics_v001/recovery18/seed_blocks.npy": {
      "sha256": "8d7e7968286d84c9ebc2671772389169bd017676d1b838e42fdb597cc217b66f"
    },
    "EVIDENCE_ROOT/reanalysis/core_remote_diagnostics_small_v001/analysis/CURVES.csv": {
      "sha256": "db39ec38cba4e658600e09406edc80ccd2700723237ccf58e9c6605491833d72"
    },
    "EVIDENCE_ROOT/reanalysis/e3_integrated486_v002/r6_e3_per_seed.csv": {
      "sha256": "e7ad778ae645ff9f7b92b7d3e8ac24e4a3aae266401930a93311336afaa7104c"
    },
    "EVIDENCE_ROOT/acceptance/e3_dqn162_compact_originals_20260921_v001/originals/r6__catchswitch__dqn__action_flip_clear__s00__a4a6cb/metrics.jsonl": {
      "sha256": "59c0c8e61158e8a96c79370815cac67a09fcb1fa55aa7d05e3bcb48dcaff2944"
    },
    "EVIDENCE_ROOT/acceptance/e3_dqn162_compact_originals_20260921_v001/originals/r6__catchswitch__dqn__action_flip_clear__s01__9f578a/metrics.jsonl": {
      "sha256": "bdbcb1f436a7abad4ad793363dbf474b119ef127d71f33c60a4cb17a6e545d8e"
    },
    "EVIDENCE_ROOT/acceptance/e3_dqn162_compact_originals_20260921_v001/originals/r6__catchswitch__dqn__action_flip_clear__s02__73959c/metrics.jsonl": {
      "sha256": "f3a19ea13d9e90a52485aaaf148b205dd001b2831f4527f1f6b0c50628847cd9"
    },
    "EVIDENCE_ROOT/acceptance/e3_dqn162_compact_originals_20260921_v001/originals/r6__catchswitch__dqn__action_flip_clear__s03__3c42a1/metrics.jsonl": {
      "sha256": "4ee51ee05a434bec28f5ca2f58ac2ff9345e1a8b8075a4ff9ecb1579e5169bfb"
    },
    "EVIDENCE_ROOT/acceptance/e3_dqn162_compact_originals_20260921_v001/originals/r6__catchswitch__dqn__action_flip_clear__s04__030576/metrics.jsonl": {
      "sha256": "8a070e927a800d1cbfeda278257f38a81abfeab4d29a8e8a04ee72bc02641cdc"
    },
    "EVIDENCE_ROOT/acceptance/e3_dqn162_compact_originals_20260921_v001/originals/r6__catchswitch__dqn__action_flip_clear__s05__924ec5/metrics.jsonl": {
      "sha256": "8679cad8001895e56114ea38450f0178361556a0560874876c630867d5edd704"
    },
    "EVIDENCE_ROOT/acceptance/e3_dqn162_compact_originals_20260921_v001/originals/r6__catchswitch__dqn__action_flip_clear__s06__8c5dd2/metrics.jsonl": {
      "sha256": "99774fe4619f689c3e444600a81d9dad6973bb09c99dcdbbdd794367a4fbff85"
    },
    "EVIDENCE_ROOT/acceptance/e3_dqn162_compact_originals_20260921_v001/originals/r6__catchswitch__dqn__action_flip_clear__s07__7d8a28/metrics.jsonl": {
      "sha256": "d7b05af6d171028e07c02a2d2f584c0d29c0f1ecd57acbb78c365fbd3d860eda"
    },
    "EVIDENCE_ROOT/acceptance/e3_dqn162_compact_originals_20260921_v001/originals/r6__catchswitch__dqn__action_flip_clear__s08__b84ef4/metrics.jsonl": {
      "sha256": "5e85abb3445e63f78ac85553a8b8c4358b6d22c6ef9241ddc5b9c9dfce3b740a"
    },
    "EVIDENCE_ROOT/acceptance/e3_dqn162_compact_originals_20260921_v001/originals/r6__catchswitch__dqn__action_flip_clear__s09__61c174/metrics.jsonl": {
      "sha256": "0bba16c8cd390f8320938cd3c1b42e927b3398ca93863ec154be4b4524ee3756"
    },
    "EVIDENCE_ROOT/acceptance/e3_dqn162_compact_originals_20260921_v001/originals/r6__catchswitch__dqn__action_flip_clear__s10__85203d/metrics.jsonl": {
      "sha256": "2f0ebe4b2431d79743d928502c917b5cb327b8cf66e8b62b11804fcbd88b281b"
    },
    "EVIDENCE_ROOT/acceptance/e3_dqn162_compact_originals_20260921_v001/originals/r6__catchswitch__dqn__action_flip_clear__s11__f825b8/metrics.jsonl": {
      "sha256": "b990b2a75ba128b33cf9624c5abecf610814ee48dccaa72ff8abe7936eb71915"
    },
    "EVIDENCE_ROOT/acceptance/e3_dqn162_compact_originals_20260921_v001/originals/r6__catchswitch__dqn__action_flip_clear__s12__334c83/metrics.jsonl": {
      "sha256": "c2096f084425dd6a90a445a8424c0985733aca18ef6b937700685c559847d0b3"
    },
    "EVIDENCE_ROOT/acceptance/e3_dqn162_compact_originals_20260921_v001/originals/r6__catchswitch__dqn__action_flip_clear__s13__5d6c4f/metrics.jsonl": {
      "sha256": "4a615777f1188eb7ab231444f2580212f54a1131ba31283e5e76bacf2f60dc3f"
    },
    "EVIDENCE_ROOT/acceptance/e3_dqn162_compact_originals_20260921_v001/originals/r6__catchswitch__dqn__action_flip_clear__s14__adf1bf/metrics.jsonl": {
      "sha256": "da74e02b52a477454b2797434ec11d6970fe01cde966dd7ae5f9e41892afd1c1"
    },
    "EVIDENCE_ROOT/acceptance/e3_dqn162_compact_originals_20260921_v001/originals/r6__catchswitch__dqn__action_flip_clear__s15__3d71ad/metrics.jsonl": {
      "sha256": "9cde032463e503c3258951a49c5dda7c2885bb1eef53a26156f82383ae6a220a"
    },
    "EVIDENCE_ROOT/acceptance/e3_dqn162_compact_originals_20260921_v001/originals/r6__catchswitch__dqn__action_flip_clear__s16__75b33f/metrics.jsonl": {
      "sha256": "0b40b56dc5c6befeaba05f5b2e534b629be87db80f43298fdeb231583e9cfcf3"
    },
    "EVIDENCE_ROOT/acceptance/e3_dqn162_compact_originals_20260921_v001/originals/r6__catchswitch__dqn__action_flip_clear__s17__a2c5cb/metrics.jsonl": {
      "sha256": "958d4ad5072f94bcbc7d24c8f0480c7d89ef4da43edc51d113d9765b2f4b7b22"
    },
    "EVIDENCE_ROOT/acceptance/e3_dqn162_compact_originals_20260921_v001/originals/r6__catchswitch__dqn__action_flip_matched__s00__b0a84e/metrics.jsonl": {
      "sha256": "f500b43ec99507ce3453ec85e1e5f9dee9eb2ef8bdce483fe5ce6d449ff9e561"
    },
    "EVIDENCE_ROOT/acceptance/e3_dqn162_compact_originals_20260921_v001/originals/r6__catchswitch__dqn__action_flip_matched__s01__ec8848/metrics.jsonl": {
      "sha256": "0903d079040f46f8b1361fff09bd3612d696df219597bd2781bcc779f0282e87"
    },
    "EVIDENCE_ROOT/acceptance/e3_dqn162_compact_originals_20260921_v001/originals/r6__catchswitch__dqn__action_flip_matched__s02__233101/metrics.jsonl": {
      "sha256": "20e6a1f679b60ae15a9ef51394c3a6ad7d2ece2f95755c3da5ba5cd5bb94321c"
    },
    "EVIDENCE_ROOT/acceptance/e3_dqn162_compact_originals_20260921_v001/originals/r6__catchswitch__dqn__action_flip_matched__s03__70760e/metrics.jsonl": {
      "sha256": "c2202d20907f9e86723c754703641798d0b25a86f7fb68f640063099cae96b4a"
    },
    "EVIDENCE_ROOT/acceptance/e3_dqn162_compact_originals_20260921_v001/originals/r6__catchswitch__dqn__action_flip_matched__s04__166d6a/metrics.jsonl": {
      "sha256": "6ff92829e7a34ccecd6a26d3610d26736f562f9287416a9a8088a1b07063b9cd"
    },
    "EVIDENCE_ROOT/acceptance/e3_dqn162_compact_originals_20260921_v001/originals/r6__catchswitch__dqn__action_flip_matched__s05__04f4a1/metrics.jsonl": {
      "sha256": "d36d5facbed88b2f70b4be1f640c8b777238a35ed655af32bfe18c1dec013db4"
    },
    "EVIDENCE_ROOT/acceptance/e3_dqn162_compact_originals_20260921_v001/originals/r6__catchswitch__dqn__action_flip_matched__s06__771225/metrics.jsonl": {
      "sha256": "b572dd1f003339fc3751fa9f244bd32cc82d1c14f051579a9dc9ead058d0f668"
    },
    "EVIDENCE_ROOT/acceptance/e3_dqn162_compact_originals_20260921_v001/originals/r6__catchswitch__dqn__action_flip_matched__s07__768ef1/metrics.jsonl": {
      "sha256": "2a6111aef4a9ea98246613b687a7f85535cccba303500140e0096b848a403864"
    },
    "EVIDENCE_ROOT/acceptance/e3_dqn162_compact_originals_20260921_v001/originals/r6__catchswitch__dqn__action_flip_matched__s08__e77f89/metrics.jsonl": {
      "sha256": "e30545bc4fb09235063318048429ede9ec332e9ba5ad5bf58a282dca0cbad8b8"
    },
    "EVIDENCE_ROOT/acceptance/e3_dqn162_compact_originals_20260921_v001/originals/r6__catchswitch__dqn__action_flip_matched__s09__aae27d/metrics.jsonl": {
      "sha256": "e0e1eeee8e708ab4efc1443e30ae16edf7f0d5ea9fc47e268dbebf6005f6a9f6"
    },
    "EVIDENCE_ROOT/acceptance/e3_dqn162_compact_originals_20260921_v001/originals/r6__catchswitch__dqn__action_flip_matched__s10__f12a88/metrics.jsonl": {
      "sha256": "518020e4745c3ffe428a1d08a27a290b4b05abc34de2129e38e7bb24f01c0d55"
    },
    "EVIDENCE_ROOT/acceptance/e3_dqn162_compact_originals_20260921_v001/originals/r6__catchswitch__dqn__action_flip_matched__s11__93a0fb/metrics.jsonl": {
      "sha256": "6adca68fc6ddee4a28003c2dcade6fea658a237a1ab7a08ac625320f44695fe9"
    },
    "EVIDENCE_ROOT/acceptance/e3_dqn162_compact_originals_20260921_v001/originals/r6__catchswitch__dqn__action_flip_matched__s12__0b91a0/metrics.jsonl": {
      "sha256": "b1f8fa053b5139998bedf88f16798b6b7e618c0ab0775304dd3605351e4ec7c5"
    },
    "EVIDENCE_ROOT/acceptance/e3_dqn162_compact_originals_20260921_v001/originals/r6__catchswitch__dqn__action_flip_matched__s13__34d06e/metrics.jsonl": {
      "sha256": "9d7dc2c97036ac06acc11af1eb67facb4757205dc87dc0b422490b8da982d3e2"
    },
    "EVIDENCE_ROOT/acceptance/e3_dqn162_compact_originals_20260921_v001/originals/r6__catchswitch__dqn__action_flip_matched__s14__03fac8/metrics.jsonl": {
      "sha256": "6c791b01733b49b87fb1fdfc27e663546a7857d5a4c57e4cba35e3c79782c373"
    },
    "EVIDENCE_ROOT/acceptance/e3_dqn162_compact_originals_20260921_v001/originals/r6__catchswitch__dqn__action_flip_matched__s15__3af78d/metrics.jsonl": {
      "sha256": "de3e27a963a3f3047591c27c017882fd0a3a559d566d6d3ad745e1fbb6877b3c"
    },
    "EVIDENCE_ROOT/acceptance/e3_dqn162_compact_originals_20260921_v001/originals/r6__catchswitch__dqn__action_flip_matched__s16__58da5b/metrics.jsonl": {
      "sha256": "355da5a1ad7167c1937ee950d3c328c9789d175c33291aaf3e7c9d97b3a6d74a"
    },
    "EVIDENCE_ROOT/acceptance/e3_dqn162_compact_originals_20260921_v001/originals/r6__catchswitch__dqn__action_flip_matched__s17__8b3caf/metrics.jsonl": {
      "sha256": "1a610f155c365e50b72bb1cfa6b29d6ee6e38ce4ad64fec66bb7cc3d1f6dab9f"
    },
    "EVIDENCE_ROOT/acceptance/e3_dqn162_compact_originals_20260921_v001/originals/r6__catchswitch__dqn__action_flip_original__s00__03564e/metrics.jsonl": {
      "sha256": "96b8ac6575d603666b79426cfc51ed65493203030972b845de862275ae7eadc9"
    },
    "EVIDENCE_ROOT/acceptance/e3_dqn162_compact_originals_20260921_v001/originals/r6__catchswitch__dqn__action_flip_original__s01__d2cc02/metrics.jsonl": {
      "sha256": "40e0153df70e7c70fa0366bbbd78b846be9bda54178862c7dc33478288584f6c"
    },
    "EVIDENCE_ROOT/acceptance/e3_dqn162_compact_originals_20260921_v001/originals/r6__catchswitch__dqn__action_flip_original__s02__1a7203/metrics.jsonl": {
      "sha256": "0a86599fcac24fab785b4c78670b0a341b3ae6f43465bd2bf2f04679795e7a0d"
    },
    "EVIDENCE_ROOT/acceptance/e3_dqn162_compact_originals_20260921_v001/originals/r6__catchswitch__dqn__action_flip_original__s03__ef1131/metrics.jsonl": {
      "sha256": "40e6050a5a3c1fffe2723bbb4c5850b19fd4c8a8fb6cef5805a1c5725e4aaa30"
    },
    "EVIDENCE_ROOT/acceptance/e3_dqn162_compact_originals_20260921_v001/originals/r6__catchswitch__dqn__action_flip_original__s04__572a59/metrics.jsonl": {
      "sha256": "625465b3772e3c97d5338e2ca80269762963789b4cfddc2bd6a663e667c2fffc"
    },
    "EVIDENCE_ROOT/acceptance/e3_dqn162_compact_originals_20260921_v001/originals/r6__catchswitch__dqn__action_flip_original__s05__d5edca/metrics.jsonl": {
      "sha256": "be3740b26b2fd42df20e51b203a5d59158d18f1a81ebe8b2254bae5c5164ba38"
    },
    "EVIDENCE_ROOT/acceptance/e3_dqn162_compact_originals_20260921_v001/originals/r6__catchswitch__dqn__action_flip_original__s06__ac6761/metrics.jsonl": {
      "sha256": "9127c1769b8f8d498b050e2f5e2a739c62cdc5e355fc98ca45b494d4e46806b7"
    },
    "EVIDENCE_ROOT/acceptance/e3_dqn162_compact_originals_20260921_v001/originals/r6__catchswitch__dqn__action_flip_original__s07__a82468/metrics.jsonl": {
      "sha256": "14b738669fbf731a2863c41cc9410571eae3613d20f561973618257dca0e5a5c"
    },
    "EVIDENCE_ROOT/acceptance/e3_dqn162_compact_originals_20260921_v001/originals/r6__catchswitch__dqn__action_flip_original__s08__528cb5/metrics.jsonl": {
      "sha256": "cc3df05fb01dcad3b37d975976cc44690b85ad20d99d88a45d3bbd2cfa18dbe8"
    },
    "EVIDENCE_ROOT/acceptance/e3_dqn162_compact_originals_20260921_v001/originals/r6__catchswitch__dqn__action_flip_original__s09__fcf637/metrics.jsonl": {
      "sha256": "908c411f4497392b52d70adee407d0e66c28755e34e8956460c7295f4d37f891"
    },
    "EVIDENCE_ROOT/acceptance/e3_dqn162_compact_originals_20260921_v001/originals/r6__catchswitch__dqn__action_flip_original__s10__b346ca/metrics.jsonl": {
      "sha256": "4c5666aab2378c9d7b9f74e00f3f1ab51782e3437cb20dcd727ee78a3bb1def6"
    },
    "EVIDENCE_ROOT/acceptance/e3_dqn162_compact_originals_20260921_v001/originals/r6__catchswitch__dqn__action_flip_original__s11__52cc79/metrics.jsonl": {
      "sha256": "5c6bf83f44338d7d4ebe2dd7f0421603277f3cb8da9c68e645852f1095378f03"
    },
    "EVIDENCE_ROOT/acceptance/e3_dqn162_compact_originals_20260921_v001/originals/r6__catchswitch__dqn__action_flip_original__s12__3f2f08/metrics.jsonl": {
      "sha256": "885625a8d85163648b698945a52d0b135c87b804442ec5fb603eae032007090b"
    },
    "EVIDENCE_ROOT/acceptance/e3_dqn162_compact_originals_20260921_v001/originals/r6__catchswitch__dqn__action_flip_original__s13__b946b5/metrics.jsonl": {
      "sha256": "f25529005716f285bb9c023459d24c144c0d29b0cbffd9f855512872e51554b6"
    },
    "EVIDENCE_ROOT/acceptance/e3_dqn162_compact_originals_20260921_v001/originals/r6__catchswitch__dqn__action_flip_original__s14__2c0905/metrics.jsonl": {
      "sha256": "3e5bba0c56ab5a1807b0739e0166370354c382a83e92bdf712c111c43c6f7f78"
    },
    "EVIDENCE_ROOT/acceptance/e3_dqn162_compact_originals_20260921_v001/originals/r6__catchswitch__dqn__action_flip_original__s15__f161f5/metrics.jsonl": {
      "sha256": "4996426a4fc3c1547e75276fbbe49f7ec2bd1c145f88db62ee155f6744ce4cb0"
    },
    "EVIDENCE_ROOT/acceptance/e3_dqn162_compact_originals_20260921_v001/originals/r6__catchswitch__dqn__action_flip_original__s16__661659/metrics.jsonl": {
      "sha256": "de16c5a6d44dd0e412e2c39e5bef3e894625a18c47bc71066153075b3726f892"
    },
    "EVIDENCE_ROOT/acceptance/e3_dqn162_compact_originals_20260921_v001/originals/r6__catchswitch__dqn__action_flip_original__s17__cf5423/metrics.jsonl": {
      "sha256": "5c233ff5917204f1a79436736e9be81f357d7cfcf393571f5495efc24149f181"
    }
  }
}

==> anc/evidence_manifests/scale_panorama.json <==
{
  "script": "scale_panorama.py",
  "script_sha256": "bc9f3ca11a2d88a414b17acb341cb92a32fd93e6a27af06e88e3f9ac014cd8ee",
  "mode": "morandi",
  "sources": {
    "EVIDENCE_ROOT/reanalysis/e1_1008_scale_statistics_v001/PROVENANCE.json": {
      "sha256": "8b3e4489aa813b0a2bc5c4f6038f5c70bbbc1e9f4c9fd8bf5a222a2e547aa5d3",
      "bytes": 1777
    },
    "EVIDENCE_ROOT/reanalysis/e1_1008_scale_statistics_v001/SUMMARY.json": {
      "sha256": "e4516ce0fe4147ccd1d9ad2aac999efe66ad097a5c7e3161f8b3b3e8eb5d2d23",
      "bytes": 44017
    },
    "EVIDENCE_ROOT/reanalysis/e1_1008_scale_statistics_v001/FROZEN_PROTOCOL.json": {
      "sha256": "0e77ed6f91ad21a5b9143be2b8e10a6e9c13c02802eeaf4081557e1ed0f84606",
      "bytes": 20006
    },
    "EVIDENCE_ROOT/reanalysis/e1_1008_scale_statistics_v001/values.npy": {
      "sha256": "2c5c9dd5555dcb29dc23ff8f9298fec7682642238070fb1a8f06dcb23517df69",
      "bytes": 8192
    },
    "EVIDENCE_ROOT/reanalysis/e1_1008_scale_statistics_v001/seed_blocks.npy": {
      "sha256": "b2895d44d304d17acd90506b66b98ad2f97dd952e28c3f9668636d6267f6fa2c",
      "bytes": 960128
    },
    "EVIDENCE_ROOT/reanalysis/e1_1008_scale_statistics_v001/catch__exact_middle50_iqm__absolute_08.npz": {
      "sha256": "9a27448b6df9c36a69aa83da93e31feb8e6ab81d1da0839bccd52b74260d2fa3",
      "bytes": 898239
    },
    "EVIDENCE_ROOT/reanalysis/e1_1008_scale_statistics_v001/catchdense__exact_middle50_iqm__absolute_08.npz": {
      "sha256": "072bd36fd9ab0fe283170bfa7bdf00650a0a0b01402e3823bb738e91172c67e1",
      "bytes": 1890754
    },
    "EVIDENCE_ROOT/reanalysis/e1_1008_scale_statistics_v001/catchlong__exact_middle50_iqm__absolute_08.npz": {
      "sha256": "d0e781fda2bed194ec97a25d9a39c3f91b32ddb08c8c0b8a1b7298428e3815bf",
      "bytes": 1139286
    },
    "EVIDENCE_ROOT/reanalysis/e1_terminal_geometry_v001/PER_SCALE.json": {
      "sha256": "71065239a058ee9ee41c525c1229b6a33d12e4888415ac5b35f38830b5b8703b",
      "bytes": 88470
    },
    "EVIDENCE_ROOT/reanalysis/e1_terminal_geometry_v001/SUMMARY.json": {
      "sha256": "cde4e468485dc3d7f55657f7d9b1295dc993a09dac4418d4d4c60d5772e9a65f",
      "bytes": 25543
    },
    "EVIDENCE_ROOT/reanalysis/e1_terminal_geometry_v001/ANALYSIS_PROTOCOL.json": {
      "sha256": "8fbae74cfaa4b63a147f5cbedbeb6bf267d89f95fef7beef9ce8315c909e5f64",
      "bytes": 1277
    },
    "EVIDENCE_ROOT/reanalysis/e2_fixed192_statistics_v001/ARM_DESCRIPTIVE.json": {
      "sha256": "e2732cb7b94f2294243a9b044e70080ca2283df53ff7857f048d0bc214db512a",
      "bytes": 8290
    },
    "EVIDENCE_ROOT/reanalysis/e2_fixed192_statistics_v001/PRIMARY_SUMMARY.json": {
      "sha256": "3efd5bb94cecb6e9aea8f253b32d76d3430c014433332456b0ef6d930cf15213",
      "bytes": 4241
    },
    "REFERENCE_ROOT/tables/eif_summary.csv": {
      "sha256": "d8039c0cba20b730c31205443adbb96396d5982b90aaef5fa56960e50b958c6d",
      "bytes": 464
    }
  }
}

==> anc/evidence_manifests/scale_transplant_detail.json <==
{
  "script": "scale_transplant_detail.py",
  "script_sha256": "dbe21e4f1c69f37e53deeaea4fedfce4693875e314572b14a693f2c29bdc9d81",
  "mode": "morandi",
  "sources": [
    {
      "source": "reanalysis/e1_1008_scale_statistics_v001/SUMMARY.json",
      "sha256": "e4516ce0fe4147ccd1d9ad2aac999efe66ad097a5c7e3161f8b3b3e8eb5d2d23"
    },
    {
      "source": "reanalysis/e1_1008_scale_statistics_v001/PROVENANCE.json",
      "sha256": "8b3e4489aa813b0a2bc5c4f6038f5c70bbbc1e9f4c9fd8bf5a222a2e547aa5d3"
    },
    {
      "source": "reanalysis/e1_1008_scale_statistics_v001/FROZEN_PROTOCOL.json",
      "sha256": "0e77ed6f91ad21a5b9143be2b8e10a6e9c13c02802eeaf4081557e1ed0f84606"
    },
    {
      "source": "reanalysis/e1_1008_scale_statistics_v001/INDEPENDENT_AUDIT.json",
      "sha256": "a1a668b9659866b3e267df58b26b4bc61c0de264e047ecb73b8f51fd91c5f51e"
    },
    {
      "source": "reanalysis/e1_1008_scale_statistics_v001/values.npy",
      "sha256": "2c5c9dd5555dcb29dc23ff8f9298fec7682642238070fb1a8f06dcb23517df69"
    },
    {
      "source": "reanalysis/e1_1008_scale_statistics_v001/seed_blocks.npy",
      "sha256": "b2895d44d304d17acd90506b66b98ad2f97dd952e28c3f9668636d6267f6fa2c"
    },
    {
      "source": "reanalysis/e1_1008_scale_statistics_v001/catch__legacy_floor_ceil_trimmed_mean__absolute_08.npz",
      "sha256": "9a27448b6df9c36a69aa83da93e31feb8e6ab81d1da0839bccd52b74260d2fa3"
    },
    {
      "source": "reanalysis/e2_fixed192_statistics_v001/PRIMARY_SUMMARY.json",
      "sha256": "3efd5bb94cecb6e9aea8f253b32d76d3430c014433332456b0ef6d930cf15213"
    },
    {
      "source": "reanalysis/e2_fixed192_statistics_v001/ARM_DESCRIPTIVE.json",
      "sha256": "e2732cb7b94f2294243a9b044e70080ca2283df53ff7857f048d0bc214db512a"
    },
    {
      "source": "reanalysis/e2_fixed192_statistics_v001/PROVENANCE.json",
      "sha256": "d7a4fa3ca3e9cf39f804e520d07a18ed2331fb7ea7a3089b230e22addfb8ca3b"
    },
    {
      "source": "reanalysis/e2_fixed192_statistics_v001/ROOT_INDEPENDENT_AUDIT.json",
      "sha256": "c80284c1ed1896e9e3a71c40a2b5e8a94db01dca5b2d1ca433b3a867f5ec9b5a"
    },
    {
      "source": "reanalysis/e2_fixed192_statistics_v001/ALL192_CURVES.npz",
      "sha256": "4732040e561c21599067deb10afa0b736dda0f0b09972e75ceb937ac4028d1d9"
    }
  ]
}

==> anc/figure_data/app03_interface.data.json <==
[{"bars": [], "collections": [], "images": [], "lines": [[{"shape": [11], "values": [0.1, 0.3, 1.0, 3.0, 8.0, 15.0, 47.0, 100.0, 1000.0, 10000.0, 58600.0]}, {"shape": [11], "values": [0.048908933997154236, 0.1404753476381302, 0.41521352529525757, 1.003000020980835, 2.007999897003174, 3.015000104904175, 5.975203037261963, 9.14987564086914, 31.63858413696289, 109.0050048828125, 299.6764221191406]}]], "xlim": [0.05147603875777315, 113839.37345247074], "xscale": "log", "ylim": [0.031624595427123224, 463.4637740648452], "yscale": "log"}, {"bars": [{"angle": 0.0, "height": 0.0, "width": 0.1499999999999999, "x": -2.075, "y": 0.0}, {"angle": 0.0, "height": 0.0, "width": 0.1499999999999999, "x": -1.075, "y": 0.0}, {"angle": 0.0, "height": 0.65, "width": 0.1499999999999999, "x": -0.07499999999999996, "y": 0.0}, {"angle": 0.0, "height": 0.35, "width": 0.1499999999999999, "x": 0.925, "y": 0.0}, {"angle": 0.0, "height": 0.0, "width": 0.1499999999999999, "x": 1.925, "y": 0.0}], "collections": [], "images": [], "lines": [[{"shape": [2], "values": [0, 1]}, {"shape": [2], "values": [0.65, 0.35]}], [{"shape": [2], "values": [0.35, 0.35]}, {"shape": [2], "values": [0, 1]}]], "xlim": [-1.2, 2.2], "xscale": "linear", "ylim": [0.0, 0.85], "yscale": "linear"}, {"bars": [], "collections": [{"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[0.988063492063492, 0.0], [0.9997460317460317, 0.0]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[0.9951714285714287, 1.0], [1.0, 1.0]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[0.9939015873015872, 2.0], [1.0, 2.0]]}]}], "images": [], "lines": [[{"shape": [1], "values": [0.996952380952381]}, {"shape": [1], "values": [0.0]}], [{"shape": [1], "values": [0.988063492063492]}, {"shape": [1], "values": [0.0]}], [{"shape": [1], "values": [0.9997460317460317]}, {"shape": [1], "values": [0.0]}], [{"shape": [1], "values": [0.9994920634920635]}, {"shape": [1], "values": [1.0]}], [{"shape": [1], "values": [0.9951714285714287]}, {"shape": [1], "values": [1.0]}], [{"shape": [1], "values": [1.0]}, {"shape": [1], "values": [1.0]}], [{"shape": [1], "values": [0.9996190476190477]}, {"shape": [1], "values": [2.0]}], [{"shape": [1], "values": [0.9939015873015872]}, {"shape": [1], "values": [2.0]}], [{"shape": [1], "values": [1.0]}, {"shape": [1], "values": [2.0]}]], "xlim": [0.983, 1.002], "xscale": "linear", "ylim": [2.5, -0.5], "yscale": "linear"}, {"bars": [], "collections": [{"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[2.1917733236816193, 0.0], [2.2527928246392146, 0.0]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[1.4150929055280155, 1.0], [1.519896172583103, 1.0]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[2.0281860683692825, 2.0], [2.170514277948274, 2.0]]}]}], "images": [], "lines": [[{"shape": [1], "values": [2.222086781925625]}, {"shape": [1], "values": [0.0]}], [{"shape": [1], "values": [2.1917733236816193]}, {"shape": [1], "values": [0.0]}], [{"shape": [1], "values": [2.2527928246392146]}, {"shape": [1], "values": [0.0]}], [{"shape": [1], "values": [1.4692084921730888]}, {"shape": [1], "values": [1.0]}], [{"shape": [1], "values": [1.4150929055280155]}, {"shape": [1], "values": [1.0]}], [{"shape": [1], "values": [1.519896172583103]}, {"shape": [1], "values": [1.0]}], [{"shape": [1], "values": [2.097953728834788]}, {"shape": [1], "values": [2.0]}], [{"shape": [1], "values": [2.0281860683692825]}, {"shape": [1], "values": [2.0]}], [{"shape": [1], "values": [2.170514277948274]}, {"shape": [1], "values": [2.0]}]], "xlim": [1.3, 2.4], "xscale": "linear", "ylim": [2.5, -0.5], "yscale": "linear"}, {"bars": [], "collections": [], "images": [], "lines": [], "xlim": [0.0, 1.0], "xscale": "linear", "ylim": [0.0, 1.0], "yscale": "linear"}]

==> anc/figure_data/app04_streams.data.json <==
[{"bars": [], "collections": [{"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[0.9964062111801244, 0.0], [0.998101863354037, 0.0]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[0.9957972981366456, 1.0], [0.9965714285714284, 1.0]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[0.9259801242236028, 2.0], [0.9311112111801244, 2.0]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[0.9473688198757766, 3.0], [0.9870064285714286, 3.0]]}]}], "images": [], "lines": [[{"shape": [1], "values": [0.9975714285714286]}, {"shape": [1], "values": [0.0]}], [{"shape": [1], "values": [0.9964062111801244]}, {"shape": [1], "values": [0.0]}], [{"shape": [1], "values": [0.998101863354037]}, {"shape": [1], "values": [0.0]}], [{"shape": [1], "values": [0.9961453416149068]}, {"shape": [1], "values": [1.0]}], [{"shape": [1], "values": [0.9957972981366456]}, {"shape": [1], "values": [1.0]}], [{"shape": [1], "values": [0.9965714285714284]}, {"shape": [1], "values": [1.0]}], [{"shape": [1], "values": [0.928423602484472]}, {"shape": [1], "values": [2.0]}], [{"shape": [1], "values": [0.9259801242236028]}, {"shape": [1], "values": [2.0]}], [{"shape": [1], "values": [0.9311112111801244]}, {"shape": [1], "values": [2.0]}], [{"shape": [1], "values": [0.9847192546583852]}, {"shape": [1], "values": [3.0]}], [{"shape": [1], "values": [0.9473688198757766]}, {"shape": [1], "values": [3.0]}], [{"shape": [1], "values": [0.9870064285714286]}, {"shape": [1], "values": [3.0]}]], "xlim": [-0.08, 1.07], "xscale": "linear", "ylim": [3.6, -0.6], "yscale": "linear"}, {"bars": [], "collections": [{"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[0.9943275155279504, 0.0], [0.997614906832298, 0.0]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[-0.0015157453416149, 1.0], [0.0027542546583850004, 1.0]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[0.9293540372670808, 2.0], [0.93451099378882, 2.0]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[0.6032096894409937, 3.0], [0.8531631677018634, 3.0]]}]}], "images": [], "lines": [[{"shape": [1], "values": [0.9965105590062112]}, {"shape": [1], "values": [0.0]}], [{"shape": [1], "values": [0.9943275155279504]}, {"shape": [1], "values": [0.0]}], [{"shape": [1], "values": [0.997614906832298]}, {"shape": [1], "values": [0.0]}], [{"shape": [1], "values": [0.0007018633540372]}, {"shape": [1], "values": [1.0]}], [{"shape": [1], "values": [-0.0015157453416149]}, {"shape": [1], "values": [1.0]}], [{"shape": [1], "values": [0.0027542546583850004]}, {"shape": [1], "values": [1.0]}], [{"shape": [1], "values": [0.9320149068322982]}, {"shape": [1], "values": [2.0]}], [{"shape": [1], "values": [0.9293540372670808]}, {"shape": [1], "values": [2.0]}], [{"shape": [1], "values": [0.93451099378882]}, {"shape": [1], "values": [2.0]}], [{"shape": [1], "values": [0.7383714285714286]}, {"shape": [1], "values": [3.0]}], [{"shape": [1], "values": [0.6032096894409937]}, {"shape": [1], "values": [3.0]}], [{"shape": [1], "values": [0.8531631677018634]}, {"shape": [1], "values": [3.0]}]], "xlim": [-0.08, 1.07], "xscale": "linear", "ylim": [3.6, -0.6], "yscale": "linear"}, {"bars": [], "collections": [{"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[0.688692799983415, 0.0], [0.7742429483189187, 0.0]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[-0.0058921285410666, 1.0], [0.0056294871664479, 1.0]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[0.9622343240299964, 2.0], [0.96566694032003, 2.0]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[0.011764647709230996, 3.0], [0.291080510964174, 3.0]]}]}], "images": [], "lines": [[{"shape": [1], "values": [0.7308706090319429]}, {"shape": [1], "values": [0.0]}], [{"shape": [1], "values": [0.688692799983415]}, {"shape": [1], "values": [0.0]}], [{"shape": [1], "values": [0.7742429483189187]}, {"shape": [1], "values": [0.0]}], [{"shape": [1], "values": [-0.000511085918177]}, {"shape": [1], "values": [1.0]}], [{"shape": [1], "values": [-0.0058921285410666]}, {"shape": [1], "values": [1.0]}], [{"shape": [1], "values": [0.0056294871664479]}, {"shape": [1], "values": [1.0]}], [{"shape": [1], "values": [0.9640855020700878]}, {"shape": [1], "values": [2.0]}], [{"shape": [1], "values": [0.9622343240299964]}, {"shape": [1], "values": [2.0]}], [{"shape": [1], "values": [0.96566694032003]}, {"shape": [1], "values": [2.0]}], [{"shape": [1], "values": [0.1310349760842773]}, {"shape": [1], "values": [3.0]}], [{"shape": [1], "values": [0.011764647709230996]}, {"shape": [1], "values": [3.0]}], [{"shape": [1], "values": [0.291080510964174]}, {"shape": [1], "values": [3.0]}]], "xlim": [-0.08, 1.07], "xscale": "linear", "ylim": [3.6, -0.6], "yscale": "linear"}, {"bars": [], "collections": [{"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[0.9221827555439372, 0.0], [0.9513470262395743, 0.0]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[-0.0006748681783665285, 1.0], [0.012811784369801012, 1.0]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[0.7628491850961567, 2.0], [0.7770535351051157, 2.0]]}]}], "images": [], "lines": [[{"shape": [1], "values": [0.938961537473597]}, {"shape": [1], "values": [0.0]}], [{"shape": [1], "values": [0.9221827555439372]}, {"shape": [1], "values": [0.0]}], [{"shape": [1], "values": [0.9513470262395743]}, {"shape": [1], "values": [0.0]}], [{"shape": [1], "values": [0.0062199509634304415]}, {"shape": [1], "values": [1.0]}], [{"shape": [1], "values": [-0.0006748681783665285]}, {"shape": [1], "values": [1.0]}], [{"shape": [1], "values": [0.012811784369801012]}, {"shape": [1], "values": [1.0]}], [{"shape": [1], "values": [0.7691759059840293]}, {"shape": [1], "values": [2.0]}], [{"shape": [1], "values": [0.7628491850961567]}, {"shape": [1], "values": [2.0]}], [{"shape": [1], "values": [0.7770535351051157]}, {"shape": [1], "values": [2.0]}]], "xlim": [-0.08, 1.07], "xscale": "linear", "ylim": [2.6, -0.6], "yscale": "linear"}, {"bars": [], "collections": [{"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[-0.005583812499999992, 0.0], [-0.0011324062499999945, 0.0]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[-0.00820756249999999, 1.0], [-0.006666250000000011, 1.0]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[-0.004828781249999997, 2.0], [-0.0016749687500000015, 2.0]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[-0.0029162812499999927, 3.0], [-0.00182375000000001, 3.0]]}]}], "images": [], "lines": [[{"shape": [1], "values": [-0.004161249999999987]}, {"shape": [1], "values": [0.0]}], [{"shape": [1], "values": [-0.005583812499999992]}, {"shape": [1], "values": [0.0]}], [{"shape": [1], "values": [-0.0011324062499999945]}, {"shape": [1], "values": [0.0]}], [{"shape": [1], "values": [-0.007196250000000001]}, {"shape": [1], "values": [1.0]}], [{"shape": [1], "values": [-0.00820756249999999]}, {"shape": [1], "values": [1.0]}], [{"shape": [1], "values": [-0.006666250000000011]}, {"shape": [1], "values": [1.0]}], [{"shape": [1], "values": [-0.0029975000000000015]}, {"shape": [1], "values": [2.0]}], [{"shape": [1], "values": [-0.004828781249999997]}, {"shape": [1], "values": [2.0]}], [{"shape": [1], "values": [-0.0016749687500000015]}, {"shape": [1], "values": [2.0]}], [{"shape": [1], "values": [-0.0023650000000000016]}, {"shape": [1], "values": [3.0]}], [{"shape": [1], "values": [-0.0029162812499999927]}, {"shape": [1], "values": [3.0]}], [{"shape": [1], "values": [-0.00182375000000001]}, {"shape": [1], "values": [3.0]}], [{"shape": [2], "values": [0, 0]}, {"shape": [2], "values": [0, 1]}]], "xlim": [-0.008561320312499988, 0.0], "xscale": "linear", "ylim": [3.6, -0.6], "yscale": "linear"}, {"bars": [], "collections": [], "images": [], "lines": [], "xlim": [0.0, 1.0], "xscale": "linear", "ylim": [0.0, 1.0], "yscale": "linear"}]

==> anc/figure_data/app06_exploration.data.json <==
[{"bars": [], "collections": [], "images": [], "lines": [[{"shape": [5], "values": [8.0, 10.0, 12.0, 14.0, 16.0]}, {"shape": [5], "values": [1.0, 0.8666666666666667, 0.8, 0.13333333333333333, 0.0]}], [{"shape": [5], "values": [8.0, 10.0, 12.0, 14.0, 16.0]}, {"shape": [5], "values": [1.0, 1.0, 0.7333333333333333, 0.0, 0.0]}], [{"shape": [5], "values": [8.0, 10.0, 12.0, 14.0, 16.0]}, {"shape": [5], "values": [1.0, 0.9333333333333333, 0.7333333333333333, 0.26666666666666666, 0.0]}], [{"shape": [5], "values": [8.0, 10.0, 12.0, 14.0, 16.0]}, {"shape": [5], "values": [0.7333333333333333, 0.26666666666666666, 0.13333333333333333, 0.06666666666666667, 0.0]}], [{"shape": [5], "values": [8.0, 10.0, 12.0, 14.0, 16.0]}, {"shape": [5], "values": [0.6, 0.8666666666666667, 0.26666666666666666, 0.06666666666666667, 0.0]}], [{"shape": [2], "values": [0, 1]}, {"shape": [2], "values": [0.5, 0.5]}]], "xlim": [7.6, 16.4], "xscale": "linear", "ylim": [-0.07, 1.08], "yscale": "linear"}, {"bars": [], "collections": [], "images": [], "lines": [[{"shape": [5], "values": [8.0, 10.0, 12.0, 14.0, 16.0]}, {"shape": [5], "values": [1.0, 0.9333333333333333, 0.8, 0.26666666666666666, 0.0]}], [{"shape": [5], "values": [8.0, 10.0, 12.0, 14.0, 16.0]}, {"shape": [5], "values": [1.0, 1.0, 0.8666666666666667, 0.4666666666666667, 0.13333333333333333]}], [{"shape": [5], "values": [8.0, 10.0, 12.0, 14.0, 16.0]}, {"shape": [5], "values": [1.0, 0.9333333333333333, 0.8666666666666667, 0.3333333333333333, 0.2]}], [{"shape": [5], "values": [8.0, 10.0, 12.0, 14.0, 16.0]}, {"shape": [5], "values": [0.8, 0.4, 0.13333333333333333, 0.06666666666666667, 0.0]}], [{"shape": [5], "values": [8.0, 10.0, 12.0, 14.0, 16.0]}, {"shape": [5], "values": [1.0, 1.0, 0.6, 0.4666666666666667, 0.13333333333333333]}]], "xlim": [7.6, 16.4], "xscale": "linear", "ylim": [-0.07, 1.08], "yscale": "linear"}, {"bars": [], "collections": [{"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "paths": [{"shape": [13, 2], "values": [[8.0, 0.9853393775855189], [8.0, 0.8912163092963482], [10.0, 0.6977298976599445], [12.0, 0.5854194536875592], [14.0, -5.1973544416897386e-05], [16.0, -6.80565752762026e-05], [16.0, -3.3577409380205354e-05], [16.0, -3.3577409380205354e-05], [14.0, 0.20416142786512287], [12.0, 0.9783325539830905], [10.0, 0.9697561384780569], [8.0, 0.9853393775855189], [8.0, 0.9853393775855189]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "paths": [{"shape": [13, 2], "values": [[8.0, 0.9910471976421878], [8.0, 0.990001206153222], [10.0, 0.9899420074109792], [12.0, 0.4791717897516187], [14.0, -0.0048271560329562315], [16.0, -0.004884033796062093], [16.0, -0.004831489883837849], [16.0, -0.004831489883837849], [14.0, -0.004420210272628335], [12.0, 0.9902071943159741], [10.0, 0.990677386220166], [8.0, 0.9910471976421878], [8.0, 0.9910471976421878]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "paths": [{"shape": [13, 2], "values": [[8.0, 0.8360131357250049], [8.0, 0.8210276461847681], [10.0, 0.7774428910648582], [12.0, 0.5134323898629608], [14.0, -0.0003681626944695988], [16.0, -0.0003356260137400039], [16.0, -0.000248201587589517], [16.0, -0.000248201587589517], [14.0, 0.31272556761536924], [12.0, 0.7448241920072447], [10.0, 0.793459020051089], [8.0, 0.8360131357250049], [8.0, 0.8360131357250049]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "paths": [{"shape": [13, 2], "values": [[8.0, 0.9872039608647968], [8.0, 0.5288162271061807], [10.0, -0.0010309924732119368], [12.0, -0.001841940927792352], [14.0, -0.0024270978576031565], [16.0, -0.0028672099032331245], [16.0, -0.001969285086702002], [16.0, -0.001969285086702002], [14.0, -0.0014966679733883618], [12.0, 0.1081030039490844], [10.0, 0.44191522020845536], [8.0, 0.9872039608647968], [8.0, 0.9872039608647968]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "paths": [{"shape": [13, 2], "values": [[8.0, 0.9607620364718726], [8.0, 0.461018362524159], [10.0, 0.7140208271149473], [12.0, 0.03004917376681279], [14.0, -0.0011282711535891626], [16.0, -0.0007252552942467968], [16.0, -0.00022879901449378653], [16.0, -0.00022879901449378653], [14.0, 0.0352799372399518], [12.0, 0.525695936854569], [10.0, 0.986722115956009], [8.0, 0.9607620364718726], [8.0, 0.9607620364718726]]}]}], "images": [], "lines": [[{"shape": [5], "values": [8.0, 10.0, 12.0, 14.0, 16.0]}, {"shape": [5], "values": [0.9443479667231727, 0.9213021328060704, 0.9353513538178044, -3.634920595989873e-05, -4.9999998882412914e-05]}], [{"shape": [5], "values": [8.0, 10.0, 12.0, 14.0, 16.0]}, {"shape": [5], "values": [0.9905660209554122, 0.9902541538838161, 0.8445079064605914, -0.00468682534746498, -0.004860579956717046]}], [{"shape": [5], "values": [8.0, 10.0, 12.0, 14.0, 16.0]}, {"shape": [5], "values": [0.8289928774385035, 0.7854866765175635, 0.6936992881231558, 0.06674264440513475, -0.0002524509747494377]}], [{"shape": [5], "values": [8.0, 10.0, 12.0, 14.0, 16.0]}, {"shape": [5], "values": [0.8742726600953136, 0.10855596094530999, -0.0013229345049685201, -0.001919576699017651, -0.0024002858940618465]}], [{"shape": [5], "values": [8.0, 10.0, 12.0, 14.0, 16.0]}, {"shape": [5], "values": [0.7189862447902617, 0.9254126378911608, 0.21503368953771243, -0.00036010581624901125, -0.00039383169054358074]}]], "xlim": [7.6, 16.4], "xscale": "linear", "ylim": [-0.07, 1.08], "yscale": "linear"}, {"bars": [], "collections": [{"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[0.32999259278333437, -0.12], [0.9900000005727634, -0.12]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[0.547861921562726, 0.12], [0.990648148736606, 0.12]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[-1.5079364917860993e-05, 0.88], [0.43999602452418507, 0.88]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[-0.0049230158202893, 1.12], [-0.004789662647114371, 1.12]]}]}], "images": [], "lines": [[{"shape": [1], "values": [0.7667712967415962]}, {"shape": [1], "values": [-0.12]}], [{"shape": [1], "values": [0.32999259278333437]}, {"shape": [1], "values": [-0.12]}], [{"shape": [1], "values": [0.9900000005727634]}, {"shape": [1], "values": [-0.12]}], [{"shape": [1], "values": [0.8797601856885012]}, {"shape": [1], "values": [0.12]}], [{"shape": [1], "values": [0.547861921562726]}, {"shape": [1], "values": [0.12]}], [{"shape": [1], "values": [0.990648148736606]}, {"shape": [1], "values": [0.12]}], [{"shape": [1], "values": [0.09779761744184523]}, {"shape": [1], "values": [0.88]}], [{"shape": [1], "values": [-1.5079364917860993e-05]}, {"shape": [1], "values": [0.88]}], [{"shape": [1], "values": [0.43999602452418507]}, {"shape": [1], "values": [0.88]}], [{"shape": [1], "values": [-0.0048571428051218]}, {"shape": [1], "values": [1.12]}], [{"shape": [1], "values": [-0.0049230158202893]}, {"shape": [1], "values": [1.12]}], [{"shape": [1], "values": [-0.004789662647114371]}, {"shape": [1], "values": [1.12]}]], "xlim": [-0.07, 1.08], "xscale": "linear", "ylim": [1.6, -0.6], "yscale": "linear"}]

==> anc/figure_data/app07_baselines.data.json <==
[{"bars": [], "collections": [{"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "paths": [{"shape": [11, 2], "values": [[0.0001, 0.44826086956521743], [0.0001, 0.4008898550724637], [0.0003, 0.6146391304347828], [0.0007, 0.9775362318840579], [0.001, 0.9775072463768116], [0.001, 0.9801159420289854], [0.001, 0.9801159420289854], [0.0007, 0.9797101449275362], [0.0003, 0.7527543478260871], [0.0001, 0.44826086956521743], [0.0001, 0.44826086956521743]]}]}], "images": [], "lines": [[{"shape": [4], "values": [0.0001, 0.0003, 0.0007, 0.001]}, {"shape": [4], "values": [0.4267536231884057, 0.6912463768115943, 0.9783478260869565, 0.9791014492753624]}], [{"shape": [1], "values": [0.0007]}, {"shape": [1], "values": [0.9783478260869565]}]], "xlim": [8.912509381337459e-05, 0.001122018454301963], "xscale": "log", "ylim": [-0.06, 1.05], "yscale": "linear"}, {"bars": [], "collections": [{"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "paths": [{"shape": [11, 2], "values": [[0.0001, 0.9186963768115943], [0.0001, 0.9104057971014493], [0.0003, 0.8932173913043479], [0.0007, 0.888218115942029], [0.001, 0.8860855072463769], [0.001, 0.8967253623188405], [0.001, 0.8967253623188405], [0.0007, 0.8984057971014493], [0.0003, 0.8983210144927536], [0.0001, 0.9186963768115943], [0.0001, 0.9186963768115943]]}]}], "images": [], "lines": [[{"shape": [4], "values": [0.0001, 0.0003, 0.0007, 0.001]}, {"shape": [4], "values": [0.9130144927536232, 0.8949565217391305, 0.8935652173913042, 0.8928985507246376]}], [{"shape": [1], "values": [0.0003]}, {"shape": [1], "values": [0.8949565217391305]}]], "xlim": [8.912509381337459e-05, 0.001122018454301963], "xscale": "log", "ylim": [-0.06, 1.05], "yscale": "linear"}, {"bars": [], "collections": [{"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "paths": [{"shape": [11, 2], "values": [[0.0001, 0.8908985507246377], [0.0001, 0.7598717391304348], [0.0003, 0.8650094202898551], [0.0007, 0.6110985507246378], [0.001, 0.5433913043478261], [0.001, 0.7319717391304349], [0.001, 0.7319717391304349], [0.0007, 0.6986768115942028], [0.0003, 0.9028521739130433], [0.0001, 0.8908985507246377], [0.0001, 0.8908985507246377]]}]}], "images": [], "lines": [[{"shape": [4], "values": [0.0001, 0.0003, 0.0007, 0.001]}, {"shape": [4], "values": [0.8463188405797101, 0.884550724637681, 0.649304347826087, 0.630144927536232]}], [{"shape": [1], "values": [0.0003]}, {"shape": [1], "values": [0.884550724637681]}]], "xlim": [8.912509381337459e-05, 0.001122018454301963], "xscale": "log", "ylim": [-0.06, 1.05], "yscale": "linear"}, {"bars": [], "collections": [{"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "paths": [{"shape": [9, 2], "values": [[0.001, 0.011555535748364439], [0.001, 0.0025396623042604396], [1.0, 0.9906031746031747], [1000.0, -0.004450793650793646], [1000.0, 0.006222222222222222], [1000.0, 0.006222222222222222], [1.0, 0.9949206349206349], [0.001, 0.011555535748364439], [0.001, 0.011555535748364439]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "paths": [{"shape": [9, 2], "values": [[0.001, 0.009396805487100101], [0.001, 0.00037775743967071053], [1.0, 0.9724444444444446], [1000.0, 0.9453904761904761], [1000.0, 0.998984126984127], [1000.0, 0.998984126984127], [1.0, 0.9787936507936509], [0.001, 0.009396805487100101], [0.001, 0.009396805487100101]]}]}], "images": [], "lines": [[{"shape": [3], "values": [0.001, 1.0, 1000.0]}, {"shape": [3], "values": [0.007746011757897961, 0.9926349206349206, 0.0022857142857142855]}], [{"shape": [3], "values": [0.001, 1.0, 1000.0]}, {"shape": [3], "values": [0.007746011757897961, 0.9926349206349206, 0.0022857142857142855]}], [{"shape": [3], "values": [0.001, 1.0, 1000.0]}, {"shape": [3], "values": [0.005460297363618072, 0.9746031746031747, 0.9958095238095238]}], [{"shape": [3], "values": [0.001, 1.0, 1000.0]}, {"shape": [3], "values": [0.005460297363618072, 0.9746031746031747, 0.9958095238095238]}]], "xlim": [0.0005011872336272725, 1995.2623149688789], "xscale": "log", "ylim": [-0.06, 1.05], "yscale": "linear"}]

==> anc/figure_data/integrated_behavior.data.json <==
[{"bars": [], "collections": [], "images": [], "lines": [[{"shape": [1], "values": [0.9739130434782609]}, {"shape": [1], "values": [0]}], [{"shape": [1], "values": [0.9947826086956523]}, {"shape": [1], "values": [1]}], [{"shape": [1], "values": [0.9704347826086956]}, {"shape": [1], "values": [2]}], [{"shape": [1], "values": [0.8834782608695653]}, {"shape": [1], "values": [3]}], [{"shape": [1], "values": [0.9078260869565217]}, {"shape": [1], "values": [4]}], [{"shape": [1], "values": [0.7895652173913043]}, {"shape": [1], "values": [5]}], [{"shape": [1], "values": [0.9513043478260871]}, {"shape": [1], "values": [6]}]], "xlim": [0.73, 1.025], "xscale": "linear", "ylim": [6.6, -0.6], "yscale": "linear"}, {"bars": [], "collections": [], "images": [], "lines": [[{"shape": [1], "values": [133.4]}, {"shape": [1], "values": [0]}], [{"shape": [1], "values": [500.25]}, {"shape": [1], "values": [1]}], [{"shape": [1], "values": [350.9]}, {"shape": [1], "values": [2]}], [{"shape": [1], "values": [261.96666666666664]}, {"shape": [1], "values": [3]}], [{"shape": [1], "values": [245.53333333333333]}, {"shape": [1], "values": [4]}], [{"shape": [1], "values": [275.0166666666667]}, {"shape": [1], "values": [5]}], [{"shape": [1], "values": [129.05]}, {"shape": [1], "values": [6]}]], "xlim": [0.0, 560.0], "xscale": "linear", "ylim": [6.6, -0.6], "yscale": "linear"}, {"bars": [], "collections": [{"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[0.9221827555439372, -0.13], [0.9513470262395743, -0.13]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[0.688692799983415, 0.13], [0.7742429483189187, 0.13]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[-0.0006748681783665285, 0.87], [0.012811784369801012, 0.87]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[-0.0058921285410666, 1.13], [0.0056294871664479, 1.13]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[0.7628491850961567, 1.87], [0.7770535351051157, 1.87]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[0.9622343240299964, 2.13], [0.96566694032003, 2.13]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[0.011764647709230996, 3.13], [0.291080510964174, 3.13]]}]}], "images": [], "lines": [[{"shape": [1], "values": [0.938961537473597]}, {"shape": [1], "values": [-0.13]}], [{"shape": [1], "values": [0.9221827555439372]}, {"shape": [1], "values": [-0.13]}], [{"shape": [1], "values": [0.9513470262395743]}, {"shape": [1], "values": [-0.13]}], [{"shape": [1], "values": [0.7308706090319429]}, {"shape": [1], "values": [0.13]}], [{"shape": [1], "values": [0.688692799983415]}, {"shape": [1], "values": [0.13]}], [{"shape": [1], "values": [0.7742429483189187]}, {"shape": [1], "values": [0.13]}], [{"shape": [1], "values": [0.0062199509634304415]}, {"shape": [1], "values": [0.87]}], [{"shape": [1], "values": [-0.0006748681783665285]}, {"shape": [1], "values": [0.87]}], [{"shape": [1], "values": [0.012811784369801012]}, {"shape": [1], "values": [0.87]}], [{"shape": [1], "values": [-0.000511085918177]}, {"shape": [1], "values": [1.13]}], [{"shape": [1], "values": [-0.0058921285410666]}, {"shape": [1], "values": [1.13]}], [{"shape": [1], "values": [0.0056294871664479]}, {"shape": [1], "values": [1.13]}], [{"shape": [1], "values": [0.7691759059840293]}, {"shape": [1], "values": [1.87]}], [{"shape": [1], "values": [0.7628491850961567]}, {"shape": [1], "values": [1.87]}], [{"shape": [1], "values": [0.7770535351051157]}, {"shape": [1], "values": [1.87]}], [{"shape": [1], "values": [0.9640855020700878]}, {"shape": [1], "values": [2.13]}], [{"shape": [1], "values": [0.9622343240299964]}, {"shape": [1], "values": [2.13]}], [{"shape": [1], "values": [0.96566694032003]}, {"shape": [1], "values": [2.13]}], [{"shape": [1], "values": [0.1310349760842773]}, {"shape": [1], "values": [3.13]}], [{"shape": [1], "values": [0.011764647709230996]}, {"shape": [1], "values": [3.13]}], [{"shape": [1], "values": [0.291080510964174]}, {"shape": [1], "values": [3.13]}]], "xlim": [-0.07, 1.04], "xscale": "linear", "ylim": [3.7, -0.6], "yscale": "linear"}, {"bars": [], "collections": [], "images": [], "lines": [[{"shape": [5], "values": [8, 10, 12, 14, 16]}, {"shape": [5], "values": [1.0, 0.8666666666666667, 0.8, 0.13333333333333333, 0.0]}], [{"shape": [5], "values": [8, 10, 12, 14, 16]}, {"shape": [5], "values": [1.0, 1.0, 0.7333333333333333, 0.0, 0.0]}], [{"shape": [5], "values": [8, 10, 12, 14, 16]}, {"shape": [5], "values": [1.0, 0.9333333333333333, 0.7333333333333333, 0.26666666666666666, 0.0]}], [{"shape": [5], "values": [8, 10, 12, 14, 16]}, {"shape": [5], "values": [0.7333333333333333, 0.26666666666666666, 0.13333333333333333, 0.06666666666666667, 0.0]}], [{"shape": [5], "values": [8, 10, 12, 14, 16]}, {"shape": [5], "values": [0.6, 0.8666666666666667, 0.26666666666666666, 0.06666666666666667, 0.0]}], [{"shape": [2], "values": [0, 1]}, {"shape": [2], "values": [0.5, 0.5]}]], "xlim": [7.6, 16.4], "xscale": "linear", "ylim": [-0.055, 1.09], "yscale": "linear"}, {"bars": [], "collections": [{"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[8.90196, -0.12], [10.700085000000001, -0.12]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[8.133849999999999, 0.12], [9.341, 0.12]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[8.6534825, 0.88], [10.295402500000002, 0.88]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[7.61565, 1.12], [9.228024999999999, 1.12]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[4.840242500000001, 1.88], [5.1668449999999995, 1.88]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[4.6777750000000005, 2.12], [5.476049999999999, 2.12]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[4.8192200000000005, 2.88], [5.5188274999999996, 2.88]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[5.039874999999999, 3.12], [5.670999999999999, 3.12]]}]}], "images": [], "lines": [[{"shape": [1], "values": [9.804100000000002]}, {"shape": [1], "values": [-0.12]}], [{"shape": [1], "values": [8.90196]}, {"shape": [1], "values": [-0.12]}], [{"shape": [1], "values": [10.700085000000001]}, {"shape": [1], "values": [-0.12]}], [{"shape": [1], "values": [8.763]}, {"shape": [1], "values": [0.12]}], [{"shape": [1], "values": [8.133849999999999]}, {"shape": [1], "values": [0.12]}], [{"shape": [1], "values": [9.341]}, {"shape": [1], "values": [0.12]}], [{"shape": [1], "values": [9.4387]}, {"shape": [1], "values": [0.88]}], [{"shape": [1], "values": [8.6534825]}, {"shape": [1], "values": [0.88]}], [{"shape": [1], "values": [10.295402500000002]}, {"shape": [1], "values": [0.88]}], [{"shape": [1], "values": [8.462]}, {"shape": [1], "values": [1.12]}], [{"shape": [1], "values": [7.61565]}, {"shape": [1], "values": [1.12]}], [{"shape": [1], "values": [9.228024999999999]}, {"shape": [1], "values": [1.12]}], [{"shape": [1], "values": [5.028999999999999]}, {"shape": [1], "values": [1.88]}], [{"shape": [1], "values": [4.840242500000001]}, {"shape": [1], "values": [1.88]}], [{"shape": [1], "values": [5.1668449999999995]}, {"shape": [1], "values": [1.88]}], [{"shape": [1], "values": [5.218]}, {"shape": [1], "values": [2.12]}], [{"shape": [1], "values": [4.6777750000000005]}, {"shape": [1], "values": [2.12]}], [{"shape": [1], "values": [5.476049999999999]}, {"shape": [1], "values": [2.12]}], [{"shape": [1], "values": [5.120099999999999]}, {"shape": [1], "values": [2.88]}], [{"shape": [1], "values": [4.8192200000000005]}, {"shape": [1], "values": [2.88]}], [{"shape": [1], "values": [5.5188274999999996]}, {"shape": [1], "values": [2.88]}], [{"shape": [1], "values": [5.321]}, {"shape": [1], "values": [3.12]}], [{"shape": [1], "values": [5.039874999999999]}, {"shape": [1], "values": [3.12]}], [{"shape": [1], "values": [5.670999999999999]}, {"shape": [1], "values": [3.12]}]], "xlim": [3.9, 11.05], "xscale": "linear", "ylim": [3.65, -0.8], "yscale": "linear"}]

==> anc/figure_data/integrated_scale_interface.data.json <==
[{"bars": [], "collections": [{"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "paths": [{"shape": [17, 2], "values": [[0.001, 0.931065783504388], [0.001, 0.553496604573083], [0.01, 0.9564625732347268], [0.1, 0.9438548829617684], [1.0, 0.9848526077097505], [10.0, 0.994829931972789], [100.0, 0.9949206349206349], [1000.0, 0.9919274376417233], [1000.0, 0.9978231292517008], [1000.0, 0.9978231292517008], [100.0, 0.9990022675736961], [10.0, 0.9987301587301586], [1.0, 0.9987301587301588], [0.1, 0.990748307696816], [0.01, 0.992290236833009], [0.001, 0.931065783504388], [0.001, 0.931065783504388]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "paths": [{"shape": [17, 2], "values": [[0.001, 0.008979571907191867], [0.001, -0.002630405968515496], [0.01, 0.0006349302000469638], [0.1, 0.006621308905197132], [1.0, 0.9851247165532881], [10.0, 0.987390022675737], [100.0, 0.9833990929705213], [1000.0, 0.9892063492063493], [1000.0, 0.9974603174603175], [1000.0, 0.9974603174603175], [100.0, 0.9920204081632654], [10.0, 0.9968253968253968], [1.0, 0.9948299319727892], [0.1, 0.5551111129966992], [0.01, 0.020770984171739778], [0.001, 0.008979571907191867], [0.001, 0.008979571907191867]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "paths": [{"shape": [17, 2], "values": [[0.001, 0.010612225045963227], [0.001, -0.0027211089206694585], [0.01, 0.002537424488588663], [0.1, 0.993106584375948], [1.0, 0.9981859410430839], [10.0, 0.9993650793650795], [100.0, 0.9984580498866213], [1000.0, 0.9981859410430839], [1000.0, 0.9994557823129252], [1000.0, 0.9994557823129252], [100.0, 1.0], [10.0, 1.0], [1.0, 0.9998185941043084], [0.1, 0.9982766524801988], [0.01, 0.2962358306223303], [0.001, 0.010612225045963227], [0.001, 0.010612225045963227]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "paths": [{"shape": [17, 2], "values": [[0.001, 0.009523789620115656], [0.001, -0.002086188255591716], [0.01, -0.0019954552286876805], [0.1, 0.07210883822570853], [1.0, 0.9846689342403627], [10.0, 0.9830385487528345], [100.0, 0.9832199546485262], [1000.0, 0.9956462585034013], [1000.0, 0.9987301587301588], [1000.0, 0.9987301587301588], [100.0, 0.9969160997732427], [10.0, 0.9972789115646258], [1.0, 0.998095238095238], [0.1, 0.8291156522270774], [0.01, 0.009795927727709012], [0.001, 0.009523789620115656], [0.001, 0.009523789620115656]]}]}], "images": [], "lines": [[{"shape": [7], "values": [0.001, 0.01, 0.1, 1.0, 10.0, 100.0, 1000.0]}, {"shape": [7], "values": [0.8275737150967154, 0.9767800330980565, 0.9757823210792474, 0.9939229024943312, 0.9967346938775511, 0.9969160997732426, 0.9960997732426303]}], [{"shape": [7], "values": [0.001, 0.01, 0.1, 1.0, 10.0, 100.0, 1000.0]}, {"shape": [7], "values": [0.003537394777954042, 0.01206350137316991, 0.17632652685350306, 0.9906575963718822, 0.9931065759637187, 0.9875736961451248, 0.9948299319727892]}], [{"shape": [7], "values": [0.001, 0.01, 0.1, 1.0, 10.0, 100.0, 1000.0]}, {"shape": [7], "values": [0.005351453821033319, 0.012063501373169916, 0.9964625934962511, 0.9992743764172336, 0.9998185941043084, 0.9997278911564625, 0.9989115646258503]}], [{"shape": [7], "values": [0.001, 0.01, 0.1, 1.0, 10.0, 100.0, 1000.0]}, {"shape": [7], "values": [0.00498864201241746, 0.005623592220060951, 0.4188662130073085, 0.9954648526077098, 0.9943764172335602, 0.9911111111111112, 0.9976417233560091]}], [{"shape": [2], "values": [0, 1]}, {"shape": [2], "values": [0.8, 0.8]}]], "xlim": [0.0005011872336272725, 1995.2623149688789], "xscale": "log", "ylim": [-0.06, 1.1], "yscale": "linear"}, {"bars": [], "collections": [{"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[5.0, -0.12], [6.0, -0.12]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[3.0, 0.12], [3.0, 0.12]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[6.0, 0.88], [6.0, 0.88]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[3.0, 1.12], [4.0, 1.12]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[3.0, 1.88], [4.0, 1.88]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[2.0, 2.12], [2.0, 2.12]]}]}], "images": [], "lines": [[{"shape": [1], "values": [6.0]}, {"shape": [1], "values": [-0.12]}], [{"shape": [1], "values": [5.0]}, {"shape": [1], "values": [-0.12]}], [{"shape": [1], "values": [6.0]}, {"shape": [1], "values": [-0.12]}], [{"shape": [1], "values": [3.0]}, {"shape": [1], "values": [0.12]}], [{"shape": [1], "values": [3.0]}, {"shape": [1], "values": [0.12]}], [{"shape": [1], "values": [3.0]}, {"shape": [1], "values": [0.12]}], [{"shape": [1], "values": [6.0]}, {"shape": [1], "values": [0.88]}], [{"shape": [1], "values": [6.0]}, {"shape": [1], "values": [0.88]}], [{"shape": [1], "values": [6.0]}, {"shape": [1], "values": [0.88]}], [{"shape": [1], "values": [3.0]}, {"shape": [1], "values": [1.12]}], [{"shape": [1], "values": [3.0]}, {"shape": [1], "values": [1.12]}], [{"shape": [1], "values": [4.0]}, {"shape": [1], "values": [1.12]}], [{"shape": [1], "values": [3.0]}, {"shape": [1], "values": [1.88]}], [{"shape": [1], "values": [3.0]}, {"shape": [1], "values": [1.88]}], [{"shape": [1], "values": [4.0]}, {"shape": [1], "values": [1.88]}], [{"shape": [1], "values": [2.0]}, {"shape": [1], "values": [2.12]}], [{"shape": [1], "values": [2.0]}, {"shape": [1], "values": [2.12]}], [{"shape": [1], "values": [2.0]}, {"shape": [1], "values": [2.12]}]], "xlim": [-0.25, 6.6], "xscale": "linear", "ylim": [2.6, -0.6], "yscale": "linear"}, {"bars": [], "collections": [{"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[0.6896077221491249, 0.0], [0.9816780308062998, 0.0]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[0.20054420685636343, 1.0], [0.8677551229009214, 1.0]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[0.6995011466553186, 2.0], [0.9821315455670696, 2.0]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[0.003718800682261965, 3.0], [0.06757821414626014, 3.0]]}]}], "images": [], "lines": [[{"shape": [1], "values": [0.8971428793988058]}, {"shape": [1], "values": [0]}], [{"shape": [1], "values": [0.6896077221491249]}, {"shape": [1], "values": [0]}], [{"shape": [1], "values": [0.9816780308062998]}, {"shape": [1], "values": [0]}], [{"shape": [1], "values": [0.5307029526967919]}, {"shape": [1], "values": [1]}], [{"shape": [1], "values": [0.20054420685636343]}, {"shape": [1], "values": [1]}], [{"shape": [1], "values": [0.8677551229009214]}, {"shape": [1], "values": [1]}], [{"shape": [1], "values": [0.9326077336910056]}, {"shape": [1], "values": [2]}], [{"shape": [1], "values": [0.6995011466553186]}, {"shape": [1], "values": [2]}], [{"shape": [1], "values": [0.9821315455670696]}, {"shape": [1], "values": [2]}], [{"shape": [1], "values": [0.016507916935970868]}, {"shape": [1], "values": [3]}], [{"shape": [1], "values": [0.003718800682261965]}, {"shape": [1], "values": [3]}], [{"shape": [1], "values": [0.06757821414626014]}, {"shape": [1], "values": [3]}], [{"shape": [2], "values": [0, 1]}, {"shape": [2], "values": [1.5, 1.5]}]], "xlim": [-0.04, 1.04], "xscale": "linear", "ylim": [3.5, -0.5], "yscale": "linear"}, {"bars": [], "collections": [{"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[0.988063492063492, 0.0], [0.9997460317460317, 0.0]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[0.9951714285714287, 1.0], [1.0, 1.0]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[0.9939015873015872, 2.0], [1.0, 2.0]]}]}], "images": [], "lines": [[{"shape": [1], "values": [0.996952380952381]}, {"shape": [1], "values": [0]}], [{"shape": [1], "values": [0.988063492063492]}, {"shape": [1], "values": [0]}], [{"shape": [1], "values": [0.9997460317460317]}, {"shape": [1], "values": [0]}], [{"shape": [1], "values": [0.9994920634920635]}, {"shape": [1], "values": [1]}], [{"shape": [1], "values": [0.9951714285714287]}, {"shape": [1], "values": [1]}], [{"shape": [1], "values": [1.0]}, {"shape": [1], "values": [1]}], [{"shape": [1], "values": [0.9996190476190477]}, {"shape": [1], "values": [2]}], [{"shape": [1], "values": [0.9939015873015872]}, {"shape": [1], "values": [2]}], [{"shape": [1], "values": [1.0]}, {"shape": [1], "values": [2]}]], "xlim": [0.984, 1.003], "xscale": "linear", "ylim": [2.5, -0.5], "yscale": "linear"}, {"bars": [], "collections": [{"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[2.1917733236816193, 0.0], [2.2527928246392146, 0.0]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[1.4150929055280155, 1.0], [1.519896172583103, 1.0]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[2.0281860683692825, 2.0], [2.170514277948274, 2.0]]}]}], "images": [], "lines": [[{"shape": [1], "values": [2.222086781925625]}, {"shape": [1], "values": [0]}], [{"shape": [1], "values": [2.1917733236816193]}, {"shape": [1], "values": [0]}], [{"shape": [1], "values": [2.2527928246392146]}, {"shape": [1], "values": [0]}], [{"shape": [1], "values": [1.4692084921730888]}, {"shape": [1], "values": [1]}], [{"shape": [1], "values": [1.4150929055280155]}, {"shape": [1], "values": [1]}], [{"shape": [1], "values": [1.519896172583103]}, {"shape": [1], "values": [1]}], [{"shape": [1], "values": [2.097953728834788]}, {"shape": [1], "values": [2]}], [{"shape": [1], "values": [2.0281860683692825]}, {"shape": [1], "values": [2]}], [{"shape": [1], "values": [2.170514277948274]}, {"shape": [1], "values": [2]}]], "xlim": [1.32, 2.4], "xscale": "linear", "ylim": [2.5, -0.5], "yscale": "linear"}]

==> anc/figure_data/replay_main.data.json <==
[{"bars": [], "collections": [{"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "paths": [{"shape": [303, 2], "values": [[1.16, 0.013714285714285726], [1.16, -0.03199999999999999], [2.32, -0.019428571428571444], [3.48, -0.02057142857142859], [4.64, -0.01485714285714287], [5.8, -0.011428571428571437], [6.96, -0.019428571428571444], [8.12, -0.017142857142857147], [9.28, -0.006857142857142853], [10.44, -0.004571428571428577], [11.6, -0.010285714285714292], [12.76, -0.02628571428571429], [13.92, -0.02057142857142859], [15.08, -0.02057142857142857], [16.24, -0.021714285714285735], [17.4, -0.01942857142857144], [18.56, -0.013714285714285717], [19.72, 0.006857142857142863], [20.88, 0.0011428571428571427], [22.04, -0.016000000000000014], [23.2, 0.02971428571428572], [24.36, 0.032000000000000015], [25.52, 0.035400000000000015], [26.68, 0.08571428571428572], [27.84, 0.12342857142857142], [29.0, 0.25485714285714284], [30.16, 0.37142857142857144], [31.32, 0.5154], [32.48, 0.6559999999999999], [33.64, 0.7645428571428571], [34.8, 0.8354285714285714], [35.96, 0.8719999999999999], [37.12, 0.9154285714285715], [38.28, 0.952], [39.44, 0.9794285714285713], [40.6, 0.9931428571428572], [41.76, 0.9988571428571429], [42.92, 0.9954285714285713], [44.08, 1.0], [45.24, 0.9977142857142857], [46.4, 1.0], [47.56, 1.0], [48.72, 1.0], [49.88, 1.0], [51.04, 1.0], [52.2, 1.0], [53.36, 1.0], [54.52, 1.0], [55.68, 1.0], [56.84, 1.0], [58.0, 1.0], [59.16, 1.0], [60.32, 1.0], [61.48, 1.0], [62.64, 1.0], [63.8, 0.9988571428571429], [64.96, 1.0], [66.12, 1.0], [67.28, 1.0], [68.44, 1.0], [69.6, 1.0], [70.76, 1.0], [71.92, 1.0], [73.08, 1.0], [74.24, 1.0], [75.4, 1.0], [76.56, 0.9977142857142857], [77.72, 0.9988571428571429], [78.88, 0.9851428571428571], [80.04, 0.9965714285714287], [81.2, 0.9988571428571429], [82.36, 0.9954285714285713], [83.52, 0.976], [84.68, 0.9668571428571429], [85.84, 0.9931428571428572], [87.0, 0.9885714285714287], [88.16, -0.13028571428571425], [89.32, -0.1314285714285714], [90.48, -0.12571428571428572], [91.64, -0.12571428571428572], [92.8, -0.12114285714285715], [93.96, -0.09714285714285714], [95.12, -0.10514285714285716], [96.28, -0.09828571428571428], [97.44, -0.09257142857142858], [98.6, -0.08114285714285711], [99.76, -0.06514285714285714], [100.92, -0.04799999999999997], [102.08, -0.029714285714285693], [103.24, -0.018285714285714277], [104.4, -0.029714285714285704], [105.56, 0.009114285714285745], [106.72, 0.051428571428571435], [107.88, 0.07311428571428573], [109.04, 0.10057142857142858], [110.2, 0.1702857142857143], [111.36, 0.17714285714285713], [112.52, 0.2194285714285714], [113.68, 0.19771428571428573], [114.84, 0.22857142857142856], [116.0, 0.256], [117.16, 0.24682857142857142], [118.32, 0.2857142857142857], [119.48, 0.31085714285714283], [120.64, 0.33485714285714285], [121.8, 0.3451428571428572], [122.96, 0.3897142857142857], [124.12, 0.40114285714285713], [125.28, 0.4582857142857143], [126.44, 0.46171428571428574], [127.6, 0.5462857142857143], [128.76, 0.553142857142857], [129.92, 0.6274285714285714], [131.08, 0.654857142857143], [132.24, 0.6457142857142857], [133.4, 0.6228571428571429], [134.56, 0.6651142857142858], [135.72, 0.6994285714285715], [136.88, 0.6742857142857142], [138.04, 0.696], [139.2, 0.7280000000000001], [140.36, 0.6948571428571427], [141.52, 0.7257142857142858], [142.68, 0.7097142857142857], [143.84, 0.7657142857142858], [145.0, 0.7714285714285715], [146.16, 0.792], [147.32, 0.7702857142857142], [148.48, 0.7748571428571428], [149.64, 0.8182857142857143], [150.8, 0.8022857142857145], [151.96, 0.8468571428571428], [153.12, 0.8377142857142857], [154.28, 0.8548285714285714], [155.44, 0.8879999999999999], [156.6, 0.8811428571428573], [157.76, 0.8891428571428573], [158.92, 0.9039999999999999], [160.08, 0.9268571428571427], [161.24, 0.9028571428571428], [162.4, 0.8800000000000001], [163.56, 0.9154285714285715], [164.72, 0.8936857142857142], [165.88, 0.9039999999999999], [167.04, 0.8982857142857142], [168.2, 0.9291428571428572], [169.36, 0.9097142857142858], [170.52, 0.9394285714285715], [171.68, 0.9234285714285715], [172.84, 0.9234285714285715], [174.0, 0.9177142857142858], [174.0, 1.0], [174.0, 1.0], [172.84, 0.9988571428571429], [171.68, 1.0], [170.52, 1.0], [169.36, 0.9988571428571429], [168.2, 1.0], [167.04, 1.0], [165.88, 1.0], [164.72, 1.0], [163.56, 1.0], [162.4, 1.0], [161.24, 1.0], [160.08, 1.0], [158.92, 0.9954285714285713], [157.76, 0.9965714285714287], [156.6, 0.9885714285714287], [155.44, 0.9954285714285713], [154.28, 0.9862857142857143], [153.12, 0.9794285714285713], [151.96, 0.9737142857142856], [150.8, 0.9611428571428572], [149.64, 0.968], [148.48, 0.9428571428571427], [147.32, 0.952], [146.16, 0.9417142857142856], [145.0, 0.9245714285714286], [143.84, 0.9165714285714284], [142.68, 0.8960000000000001], [141.52, 0.8788571428571428], [140.36, 0.8617142857142858], [139.2, 0.8765714285714287], [138.04, 0.8525714285714286], [136.88, 0.8662857142857143], [135.72, 0.8480000000000001], [134.56, 0.8354285714285714], [133.4, 0.854857142857143], [132.24, 0.8297142857142857], [131.08, 0.8160000000000001], [129.92, 0.808], [128.76, 0.744], [127.6, 0.7234285714285714], [126.44, 0.6891428571428573], [125.28, 0.7120000000000001], [124.12, 0.7005714285714286], [122.96, 0.6502857142857141], [121.8, 0.6491714285714283], [120.64, 0.6468571428571429], [119.48, 0.5897142857142856], [118.32, 0.5439999999999999], [117.16, 0.5211428571428571], [116.0, 0.5497142857142856], [114.84, 0.5108857142857139], [113.68, 0.48571428571428577], [112.52, 0.48114285714285715], [111.36, 0.3954285714285714], [110.2, 0.4057142857142857], [109.04, 0.3291428571428572], [107.88, 0.28914285714285715], [106.72, 0.27085714285714285], [105.56, 0.21714285714285714], [104.4, 0.1782857142857143], [103.24, 0.18742857142857144], [102.08, 0.12914285714285714], [100.92, 0.13717142857142817], [99.76, 0.10285714285714284], [98.6, 0.06857142857142856], [97.44, 0.0377142857142857], [96.28, 0.012571428571428567], [95.12, -0.01942857142857142], [93.96, -0.0011428571428571369], [92.8, -0.028571428571428564], [91.64, -0.04571428571428573], [90.48, -0.05485714285714285], [89.32, -0.0537142857142857], [88.16, -0.060571428571428554], [87.0, 1.0], [85.84, 1.0], [84.68, 1.0], [83.52, 1.0], [82.36, 1.0], [81.2, 1.0], [80.04, 1.0], [78.88, 1.0], [77.72, 1.0], [76.56, 1.0], [75.4, 1.0], [74.24, 1.0], [73.08, 1.0], [71.92, 1.0], [70.76, 1.0], [69.6, 1.0], [68.44, 1.0], [67.28, 1.0], [66.12, 1.0], [64.96, 1.0], [63.8, 1.0], [62.64, 1.0], [61.48, 1.0], [60.32, 1.0], [59.16, 1.0], [58.0, 1.0], [56.84, 1.0], [55.68, 1.0], [54.52, 1.0], [53.36, 1.0], [52.2, 1.0], [51.04, 1.0], [49.88, 1.0], [48.72, 1.0], [47.56, 1.0], [46.4, 1.0], [45.24, 1.0], [44.08, 1.0], [42.92, 1.0], [41.76, 1.0], [40.6, 1.0], [39.44, 1.0], [38.28, 1.0], [37.12, 1.0], [35.96, 1.0], [34.8, 1.0], [33.64, 0.9977142857142857], [32.48, 0.992], [31.32, 0.9428571428571427], [30.16, 0.8160000000000001], [29.0, 0.6365714285714288], [27.84, 0.488], [26.68, 0.33371428571428574], [25.52, 0.22742857142857145], [24.36, 0.1463142857142853], [23.2, 0.13257142857142856], [22.04, 0.053714285714285714], [20.88, 0.039999999999999994], [19.72, 0.04457142857142858], [18.56, 0.017142857142857147], [17.4, 0.02628571428571428], [16.24, 0.01371428571428572], [15.08, 0.013714285714285726], [13.92, 0.01257142857142858], [12.76, 0.006857142857142863], [11.6, 0.008000000000000007], [10.44, 0.03428571428571428], [9.28, 0.033142857142857154], [8.12, 0.017142857142857147], [6.96, 0.00914285714285715], [5.8, 0.01485714285714287], [4.64, 0.022857142857142854], [3.48, 0.016000000000000014], [2.32, 0.00914285714285715], [1.16, 0.013714285714285726], [1.16, 0.013714285714285726]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "paths": [{"shape": [303, 2], "values": [[1.16, 0.014857142857142864], [1.16, -0.013714285714285717], [2.32, -0.006857142857142863], [3.48, -0.005714285714285713], [4.64, 0.0034285714285714323], [5.8, -0.007999999999999988], [6.96, 0.006857142857142858], [8.12, 0.023971428571428584], [9.28, 0.05028571428571427], [10.44, 0.0822857142857143], [11.6, 0.10057142857142858], [12.76, 0.10628571428571428], [13.92, 0.10171428571428572], [15.08, 0.13942857142857146], [16.24, 0.16685714285714287], [17.4, 0.18742857142857144], [18.56, 0.2502857142857142], [19.72, 0.2617142857142857], [20.88, 0.27542857142857147], [22.04, 0.2868571428571428], [23.2, 0.29257142857142854], [24.36, 0.3017142857142857], [25.52, 0.43199999999999994], [26.68, 0.4788571428571429], [27.84, 0.5314285714285715], [29.0, 0.5348571428571429], [30.16, 0.5417142857142857], [31.32, 0.5668571428571427], [32.48, 0.6251428571428572], [33.64, 0.7977142857142858], [34.8, 0.8697142857142858], [35.96, 0.8891428571428571], [37.12, 0.8902857142857142], [38.28, 0.889142857142857], [39.44, 0.8845714285714287], [40.6, 0.8834285714285715], [41.76, 0.8959999999999999], [42.92, 0.914285714285714], [44.08, 0.9165714285714284], [45.24, 0.9234285714285713], [46.4, 0.9245714285714286], [47.56, 0.9153999999999999], [48.72, 0.9245714285714286], [49.88, 0.9062857142857143], [51.04, 0.9188571428571428], [52.2, 0.914285714285714], [53.36, 0.9359999999999999], [54.52, 0.929142857142857], [55.68, 0.9257142857142856], [56.84, 0.9188571428571428], [58.0, 0.9108571428571428], [59.16, 0.9097142857142856], [60.32, 0.9177142857142856], [61.48, 0.9165714285714284], [62.64, 0.9257142857142856], [63.8, 0.9211428571428572], [64.96, 0.9291428571428572], [66.12, 0.914285714285714], [67.28, 0.9097142857142856], [68.44, 0.9085714285714286], [69.6, 0.9097142857142855], [70.76, 0.9097142857142856], [71.92, 0.9199999999999999], [73.08, 0.9154285714285713], [74.24, 0.9017142857142858], [75.4, 0.9199999999999997], [76.56, 0.9119999999999997], [77.72, 0.9245714285714284], [78.88, 0.9074285714285713], [80.04, 0.9268571428571427], [81.2, 0.9062857142857143], [82.36, 0.9085714285714284], [83.52, 0.9165714285714286], [84.68, 0.9245714285714286], [85.84, 0.9234285714285713], [87.0, 0.9382857142857143], [88.16, -0.12914285714285711], [89.32, -0.12114285714285714], [90.48, -0.1234285714285714], [91.64, -0.11657142857142855], [92.8, -0.10628571428571428], [93.96, -0.12228571428571429], [95.12, -0.12228571428571429], [96.28, -0.11085714285714285], [97.44, -0.1154285714285714], [98.6, -0.11542857142857141], [99.76, -0.12228571428571426], [100.92, -0.13257142857142856], [102.08, -0.12], [103.24, -0.12114285714285714], [104.4, -0.11885714285714284], [105.56, -0.11199999999999999], [106.72, -0.11542857142857141], [107.88, -0.10742857142857143], [109.04, -0.1177142857142857], [110.2, -0.1257142857142857], [111.36, -0.10057142857142856], [112.52, -0.10971428571428572], [113.68, -0.088], [114.84, -0.10171428571428572], [116.0, -0.11200000000000002], [117.16, -0.10171428571428573], [118.32, -0.10628571428571429], [119.48, -0.11314285714285713], [120.64, -0.08], [121.8, -0.08571428571428573], [122.96, -0.08685714285714287], [124.12, -0.08914285714285713], [125.28, -0.0857142857142857], [126.44, -0.09485714285714286], [127.6, -0.09142857142857143], [128.76, -0.07542857142857143], [129.92, -0.06399999999999999], [131.08, -0.07314285714285715], [132.24, -0.032], [133.4, -0.05485714285714285], [134.56, -0.06171428571428571], [135.72, -0.060571428571428554], [136.88, -0.058285714285714274], [138.04, -0.03771428571428571], [139.2, -0.032000000000000015], [140.36, -0.04345714285714285], [141.52, -0.03317142857142856], [142.68, -0.031999999999999994], [143.84, -0.03885714285714285], [145.0, -0.011428571428571413], [146.16, 0.024000000000000007], [147.32, 0.043428571428571434], [148.48, 0.02171428571428573], [149.64, 0.06628571428571428], [150.8, 0.07885714285714288], [151.96, 0.10171428571428573], [153.12, 0.13599999999999998], [154.28, 0.13942857142857143], [155.44, 0.1782857142857143], [156.6, 0.18628571428571428], [157.76, 0.22628571428571428], [158.92, 0.21028571428571433], [160.08, 0.23542857142857146], [161.24, 0.22857142857142856], [162.4, 0.22285714285714286], [163.56, 0.29371428571428576], [164.72, 0.3245714285714286], [165.88, 0.28], [167.04, 0.3371428571428571], [168.2, 0.33371428571428574], [169.36, 0.3737142857142857], [170.52, 0.4468571428571428], [171.68, 0.4228571428571429], [172.84, 0.4720000000000001], [174.0, 0.4708571428571428], [174.0, 0.5645714285714286], [174.0, 0.5645714285714286], [172.84, 0.529142857142857], [171.68, 0.4994285714285714], [170.52, 0.5245999999999997], [169.36, 0.4548571428571429], [168.2, 0.4262857142857143], [167.04, 0.4011428571428571], [165.88, 0.37142857142857133], [164.72, 0.38400000000000006], [163.56, 0.3931428571428571], [162.4, 0.32228571428571434], [161.24, 0.2937142857142857], [160.08, 0.296], [158.92, 0.3028571428571429], [157.76, 0.2925714285714286], [156.6, 0.2651428571428572], [155.44, 0.25599999999999995], [154.28, 0.23428571428571426], [153.12, 0.2], [151.96, 0.18628571428571428], [150.8, 0.19542857142857142], [149.64, 0.16], [148.48, 0.10399999999999998], [147.32, 0.13142857142857142], [146.16, 0.10285714285714287], [145.0, 0.08685714285714288], [143.84, 0.019428571428571434], [142.68, 0.022857142857142847], [141.52, 0.021714285714285728], [140.36, -0.0034285714285714336], [139.2, 0.0011428571428571343], [138.04, 0.014857142857142864], [136.88, -0.018285714285714287], [135.72, -0.002285714285714277], [134.56, -0.02285714285714286], [133.4, -0.010285714285714285], [132.24, 0.01257142857142857], [131.08, -0.018285714285714294], [129.92, -0.010285714285714282], [128.76, -0.04228571428571428], [127.6, -0.05257142857142856], [126.44, -0.051428571428571414], [125.28, -0.03771428571428572], [124.12, -0.04914285714285714], [122.96, -0.024], [121.8, -0.05371428571428573], [120.64, -0.03657142857142857], [119.48, -0.06857142857142856], [118.32, -0.0617142857142857], [117.16, -0.05942857142857142], [116.0, -0.06057142857142857], [114.84, -0.055999999999999994], [113.68, -0.04799999999999999], [112.52, -0.08000000000000003], [111.36, -0.06399999999999997], [110.2, -0.07314285714285712], [109.04, -0.08571428571428572], [107.88, -0.07885714285714285], [106.72, -0.08685714285714287], [105.56, -0.08342857142857142], [104.4, -0.08914285714285716], [103.24, -0.09371428571428572], [102.08, -0.09942857142857145], [100.92, -0.10857142857142857], [99.76, -0.09028571428571429], [98.6, -0.0902857142857143], [97.44, -0.09714285714285717], [96.28, -0.08342857142857144], [95.12, -0.08914285714285716], [93.96, -0.09257142857142857], [92.8, -0.08114285714285716], [91.64, -0.0982857142857143], [90.48, -0.10171428571428572], [89.32, -0.09942857142857141], [88.16, -0.10971428571428572], [87.0, 0.9645714285714284], [85.84, 0.9462857142857144], [84.68, 0.9634285714285713], [83.52, 0.9451428571428572], [82.36, 0.9428571428571431], [81.2, 0.9462857142857144], [80.04, 0.9531428571428572], [78.88, 0.9382857142857143], [77.72, 0.9485714285714287], [76.56, 0.9417142857142858], [75.4, 0.9497142857142858], [74.24, 0.9279999999999999], [73.08, 0.9417142857142858], [71.92, 0.9497142857142858], [70.76, 0.9371428571428572], [69.6, 0.9394285714285713], [68.44, 0.9417142857142858], [67.28, 0.9440000000000002], [66.12, 0.9405714285714286], [64.96, 0.9462857142857143], [63.8, 0.9462857142857143], [62.64, 0.9451428571428572], [61.48, 0.9417142857142856], [60.32, 0.9428571428571428], [59.16, 0.9474285714285715], [58.0, 0.9440000000000002], [56.84, 0.9497142857142858], [55.68, 0.9428571428571428], [54.52, 0.9531428571428572], [53.36, 0.9554285714285713], [52.2, 0.9451428571428571], [51.04, 0.9474285714285717], [49.88, 0.9325714285714286], [48.72, 0.9497142857142858], [47.56, 0.9462857142857144], [46.4, 0.9588571428571427], [45.24, 0.9531428571428572], [44.08, 0.9497142857142856], [42.92, 0.9291428571428572], [41.76, 0.929142857142857], [40.6, 0.9142857142857143], [39.44, 0.9222857142857143], [38.28, 0.9279999999999999], [37.12, 0.9325714285714286], [35.96, 0.9131428571428571], [34.8, 0.9199999999999999], [33.64, 0.8342857142857142], [32.48, 0.6925714285714285], [31.32, 0.6662857142857141], [30.16, 0.6377142857142857], [29.0, 0.6091428571428572], [27.84, 0.5885714285714286], [26.68, 0.5451428571428572], [25.52, 0.4960000000000001], [24.36, 0.3737142857142857], [23.2, 0.34514285714285714], [22.04, 0.34400000000000003], [20.88, 0.3291428571428571], [19.72, 0.29942857142857143], [18.56, 0.31314285714285717], [17.4, 0.24228571428571427], [16.24, 0.2217142857142857], [15.08, 0.192], [13.92, 0.16457142857142854], [12.76, 0.16002857142857102], [11.6, 0.1474285714285714], [10.44, 0.1257142857142857], [9.28, 0.09028571428571427], [8.12, 0.07885714285714286], [6.96, 0.060571428571428554], [5.8, 0.038857142857142854], [4.64, 0.053714285714285714], [3.48, 0.02971428571428572], [2.32, 0.02628571428571429], [1.16, 0.014857142857142864], [1.16, 0.014857142857142864]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "paths": [{"shape": [303, 2], "values": [[1.16, 0.014857142857142864], [1.16, -0.013714285714285717], [2.32, -0.006857142857142863], [3.48, -0.005714285714285713], [4.64, 0.0034285714285714323], [5.8, -0.007999999999999988], [6.96, 0.006857142857142858], [8.12, 0.023971428571428584], [9.28, 0.05028571428571427], [10.44, 0.0822857142857143], [11.6, 0.10057142857142858], [12.76, 0.10628571428571428], [13.92, 0.10171428571428572], [15.08, 0.13942857142857146], [16.24, 0.16685714285714287], [17.4, 0.18742857142857144], [18.56, 0.2502857142857142], [19.72, 0.2617142857142857], [20.88, 0.27542857142857147], [22.04, 0.2868571428571428], [23.2, 0.29257142857142854], [24.36, 0.3017142857142857], [25.52, 0.43199999999999994], [26.68, 0.4788571428571429], [27.84, 0.5314285714285715], [29.0, 0.5222857142857142], [30.16, 0.5451428571428572], [31.32, 0.5942857142857143], [32.48, 0.6022857142857143], [33.64, 0.7771428571428572], [34.8, 0.8822857142857143], [35.96, 0.886857142857143], [37.12, 0.8685714285714287], [38.28, 0.8811428571428571], [39.44, 0.8868571428571428], [40.6, 0.8811428571428573], [41.76, 0.8857142857142858], [42.92, 0.914285714285714], [44.08, 0.9177142857142856], [45.24, 0.9234285714285715], [46.4, 0.9211428571428572], [47.56, 0.9177142857142856], [48.72, 0.929142857142857], [49.88, 0.9119999999999999], [51.04, 0.9188571428571427], [52.2, 0.9279999999999999], [53.36, 0.9268571428571428], [54.52, 0.9348571428571428], [55.68, 0.9234285714285713], [56.84, 0.934857142857143], [58.0, 0.9097142857142856], [59.16, 0.9177142857142856], [60.32, 0.9177142857142856], [61.48, 0.9234285714285713], [62.64, 0.9314285714285715], [63.8, 0.9085714285714286], [64.96, 0.9165714285714286], [66.12, 0.9085714285714284], [67.28, 0.913142857142857], [68.44, 0.905142857142857], [69.6, 0.9097142857142856], [70.76, 0.9119999999999997], [71.92, 0.914285714285714], [73.08, 0.905142857142857], [74.24, 0.9165714285714286], [75.4, 0.9234285714285713], [76.56, 0.9245714285714286], [77.72, 0.921142857142857], [78.88, 0.9279999999999999], [80.04, 0.921142857142857], [81.2, 0.9314285714285713], [82.36, 0.9199999999999999], [83.52, 0.9051428571428571], [84.68, 0.9222857142857143], [85.84, 0.9222857142857143], [87.0, 0.9200000000000002], [88.16, -0.11542857142857141], [89.32, -0.10514285714285714], [90.48, -0.12457142857142856], [91.64, -0.1234285714285714], [92.8, -0.10857142857142857], [93.96, -0.088], [95.12, -0.10399999999999998], [96.28, -0.09142857142857146], [97.44, -0.10285714285714284], [98.6, -0.044571428571428574], [99.76, -0.04571428571428572], [100.92, -0.028571428571428553], [102.08, -0.03999999999999999], [103.24, -0.011428571428571437], [104.4, -0.0034285714285714327], [105.56, 0.06514285714285714], [106.72, 0.09142857142857141], [107.88, 0.07542857142857143], [109.04, 0.12914285714285714], [110.2, 0.16457142857142856], [111.36, 0.20914285714285713], [112.52, 0.2342857142857143], [113.68, 0.40114285714285713], [114.84, 0.472], [116.0, 0.5885714285714286], [117.16, 0.7131428571428571], [118.32, 0.8034285714285714], [119.48, 0.8788571428571428], [120.64, 0.894857142857143], [121.8, 0.9428571428571428], [122.96, 0.9542857142857143], [124.12, 0.9405714285714286], [125.28, 0.9485714285714286], [126.44, 0.9497142857142856], [127.6, 0.9371428571428572], [128.76, 0.9405714285714286], [129.92, 0.9428571428571428], [131.08, 0.9382857142857143], [132.24, 0.9405714285714286], [133.4, 0.9428571428571428], [134.56, 0.9348571428571428], [135.72, 0.9325714285714286], [136.88, 0.9348571428571428], [138.04, 0.9348571428571428], [139.2, 0.9257142857142856], [140.36, 0.9405714285714287], [141.52, 0.9314285714285715], [142.68, 0.9302857142857143], [143.84, 0.9177142857142858], [145.0, 0.9291428571428572], [146.16, 0.9119999999999997], [147.32, 0.9268571428571428], [148.48, 0.9417142857142858], [149.64, 0.9405714285714287], [150.8, 0.9302857142857143], [151.96, 0.9302857142857143], [153.12, 0.921142857142857], [154.28, 0.9314285714285713], [155.44, 0.9382857142857143], [156.6, 0.9325714285714286], [157.76, 0.9188571428571428], [158.92, 0.9279999999999999], [160.08, 0.9382857142857143], [161.24, 0.9257142857142856], [162.4, 0.9177142857142856], [163.56, 0.9314285714285715], [164.72, 0.9394285714285715], [165.88, 0.913142857142857], [167.04, 0.9234285714285715], [168.2, 0.9268571428571428], [169.36, 0.9348571428571428], [170.52, 0.9279999999999999], [171.68, 0.921142857142857], [172.84, 0.9257142857142858], [174.0, 0.9371428571428572], [174.0, 0.9657142857142856], [174.0, 0.9657142857142856], [172.84, 0.9520000000000002], [171.68, 0.9508571428571428], [170.52, 0.952], [169.36, 0.9565714285714284], [168.2, 0.9474285714285715], [167.04, 0.952], [165.88, 0.9348571428571428], [164.72, 0.9622857142857141], [163.56, 0.9588571428571427], [162.4, 0.9531428571428572], [161.24, 0.952], [160.08, 0.9599999999999997], [158.92, 0.9474285714285715], [157.76, 0.9542857142857143], [156.6, 0.9611428571428571], [155.44, 0.9599999999999997], [154.28, 0.9611428571428571], [153.12, 0.9508571428571428], [151.96, 0.9600000000000002], [150.8, 0.9622857142857141], [149.64, 0.9622857142857143], [148.48, 0.9702857142857141], [147.32, 0.9451714285714282], [146.16, 0.9577142857142856], [145.0, 0.9577142857142856], [143.84, 0.9485714285714287], [142.68, 0.9588571428571427], [141.52, 0.9497142857142858], [140.36, 0.9611428571428571], [139.2, 0.9657142857142856], [138.04, 0.9622857142857141], [136.88, 0.9611428571428571], [135.72, 0.9531428571428572], [134.56, 0.9657142857142856], [133.4, 0.9645714285714284], [132.24, 0.9611428571428571], [131.08, 0.9565714285714286], [129.92, 0.9622857142857143], [128.76, 0.9668571428571427], [127.6, 0.9577142857142856], [126.44, 0.9725714285714284], [125.28, 0.9702857142857141], [124.12, 0.96], [122.96, 0.9794285714285713], [121.8, 0.9611428571428571], [120.64, 0.9451428571428572], [119.48, 0.9508571428571428], [118.32, 0.8845714285714286], [117.16, 0.8331428571428571], [116.0, 0.7051428571428573], [114.84, 0.592], [113.68, 0.5017142857142857], [112.52, 0.41714285714285726], [111.36, 0.3302857142857143], [110.2, 0.304], [109.04, 0.23542857142857146], [107.88, 0.2068571428571429], [106.72, 0.16457142857142854], [105.56, 0.16342857142857142], [104.4, 0.07085714285714284], [103.24, 0.03771428571428571], [102.08, 0.019428571428571427], [100.92, 0.02171428571428572], [99.76, 0.015999999999999986], [98.6, -0.0022857142857142794], [97.44, -0.04342857142857145], [96.28, -0.05942857142857141], [95.12, -0.06285714285714283], [93.96, -0.03200000000000002], [92.8, -0.0697142857142857], [91.64, -0.07657142857142857], [90.48, -0.09028571428571429], [89.32, -0.08114285714285716], [88.16, -0.07999999999999999], [87.0, 0.952], [85.84, 0.9508571428571431], [84.68, 0.9577142857142856], [83.52, 0.9279999999999999], [82.36, 0.9497142857142856], [81.2, 0.9520000000000002], [80.04, 0.9451428571428572], [78.88, 0.9497142857142858], [77.72, 0.9394285714285713], [76.56, 0.9451428571428572], [75.4, 0.9451428571428572], [74.24, 0.944], [73.08, 0.9382857142857144], [71.92, 0.9474285714285715], [70.76, 0.9359999999999999], [69.6, 0.9359999999999999], [68.44, 0.9359999999999999], [67.28, 0.9451428571428572], [66.12, 0.9371428571428572], [64.96, 0.9462857142857144], [63.8, 0.9485714285714286], [62.64, 0.9622857142857143], [61.48, 0.9508571428571431], [60.32, 0.9428571428571428], [59.16, 0.9440000000000002], [58.0, 0.944], [56.84, 0.9611428571428571], [55.68, 0.9462857142857143], [54.52, 0.9634285714285713], [53.36, 0.9542857142857144], [52.2, 0.9508571428571428], [51.04, 0.9394285714285713], [49.88, 0.9394285714285715], [48.72, 0.9634285714285713], [47.56, 0.9382857142857144], [46.4, 0.9508571428571428], [45.24, 0.952], [44.08, 0.9462857142857144], [42.92, 0.9382857142857144], [41.76, 0.922285714285714], [40.6, 0.9234285714285713], [39.44, 0.9245714285714286], [38.28, 0.922285714285714], [37.12, 0.9199999999999999], [35.96, 0.9085714285714284], [34.8, 0.9165714285714284], [33.64, 0.8125714285714288], [32.48, 0.7051428571428571], [31.32, 0.6868571428571428], [30.16, 0.6194285714285713], [29.0, 0.6125714285714287], [27.84, 0.5885714285714286], [26.68, 0.5451428571428572], [25.52, 0.4960000000000001], [24.36, 0.3737142857142857], [23.2, 0.34514285714285714], [22.04, 0.34400000000000003], [20.88, 0.3291428571428571], [19.72, 0.29942857142857143], [18.56, 0.31314285714285717], [17.4, 0.24228571428571427], [16.24, 0.2217142857142857], [15.08, 0.192], [13.92, 0.16457142857142854], [12.76, 0.16002857142857102], [11.6, 0.1474285714285714], [10.44, 0.1257142857142857], [9.28, 0.09028571428571427], [8.12, 0.07885714285714286], [6.96, 0.060571428571428554], [5.8, 0.038857142857142854], [4.64, 0.053714285714285714], [3.48, 0.02971428571428572], [2.32, 0.02628571428571429], [1.16, 0.014857142857142864], [1.16, 0.014857142857142864]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "paths": [{"shape": [303, 2], "values": [[1.16, 0.014857142857142864], [1.16, -0.013714285714285717], [2.32, -0.006857142857142863], [3.48, -0.005714285714285713], [4.64, 0.0034285714285714323], [5.8, -0.007999999999999988], [6.96, 0.006857142857142858], [8.12, 0.023971428571428584], [9.28, 0.05028571428571427], [10.44, 0.0822857142857143], [11.6, 0.10057142857142858], [12.76, 0.10628571428571428], [13.92, 0.10171428571428572], [15.08, 0.13942857142857146], [16.24, 0.16685714285714287], [17.4, 0.18742857142857144], [18.56, 0.2502857142857142], [19.72, 0.2617142857142857], [20.88, 0.27542857142857147], [22.04, 0.2868571428571428], [23.2, 0.29257142857142854], [24.36, 0.3017142857142857], [25.52, 0.43199999999999994], [26.68, 0.4788571428571429], [27.84, 0.5314285714285715], [29.0, 0.5348571428571429], [30.16, 0.5417142857142857], [31.32, 0.5668571428571427], [32.48, 0.6251428571428572], [33.64, 0.7977142857142858], [34.8, 0.8697142857142858], [35.96, 0.8891428571428571], [37.12, 0.8902857142857142], [38.28, 0.889142857142857], [39.44, 0.8845714285714287], [40.6, 0.8834285714285715], [41.76, 0.8959999999999999], [42.92, 0.914285714285714], [44.08, 0.9165714285714284], [45.24, 0.9234285714285713], [46.4, 0.9245714285714286], [47.56, 0.9153999999999999], [48.72, 0.9245714285714286], [49.88, 0.9062857142857143], [51.04, 0.9188571428571428], [52.2, 0.914285714285714], [53.36, 0.9359999999999999], [54.52, 0.929142857142857], [55.68, 0.9257142857142856], [56.84, 0.9188571428571428], [58.0, 0.9108571428571428], [59.16, 0.9097142857142856], [60.32, 0.9177142857142856], [61.48, 0.9165714285714284], [62.64, 0.9257142857142856], [63.8, 0.9211428571428572], [64.96, 0.9291428571428572], [66.12, 0.914285714285714], [67.28, 0.9097142857142856], [68.44, 0.9085714285714286], [69.6, 0.9097142857142855], [70.76, 0.9097142857142856], [71.92, 0.9199999999999999], [73.08, 0.9154285714285713], [74.24, 0.9017142857142858], [75.4, 0.9199999999999997], [76.56, 0.9119999999999997], [77.72, 0.9245714285714284], [78.88, 0.9074285714285713], [80.04, 0.9268571428571427], [81.2, 0.9062857142857143], [82.36, 0.9085714285714284], [83.52, 0.9165714285714286], [84.68, 0.9245714285714286], [85.84, 0.9234285714285713], [87.0, 0.9382857142857143], [88.16, -0.1154285714285714], [89.32, 0.10057142857142858], [90.48, 0.3611428571428571], [91.64, 0.47314285714285714], [92.8, 0.5702857142857143], [93.96, 0.6617142857142857], [95.12, 0.6822857142857142], [96.28, 0.7234285714285713], [97.44, 0.7577142857142858], [98.6, 0.7885714285714285], [99.76, 0.8697142857142859], [100.92, 0.8857142857142856], [102.08, 0.9142857142857143], [103.24, 0.8982857142857142], [104.4, 0.9085714285714286], [105.56, 0.9131428571428571], [106.72, 0.8948571428571428], [107.88, 0.9234285714285715], [109.04, 0.9291428571428572], [110.2, 0.9257142857142856], [111.36, 0.9279999999999999], [112.52, 0.9211428571428572], [113.68, 0.9165714285714284], [114.84, 0.913142857142857], [116.0, 0.913142857142857], [117.16, 0.9245714285714286], [118.32, 0.9199999999999999], [119.48, 0.9337142857142856], [120.64, 0.9165714285714286], [121.8, 0.9097142857142856], [122.96, 0.9234285714285713], [124.12, 0.9279999999999999], [125.28, 0.9257142857142856], [126.44, 0.9291428571428572], [127.6, 0.9119999999999999], [128.76, 0.9405714285714286], [129.92, 0.9302857142857143], [131.08, 0.9096857142857141], [132.24, 0.9325714285714286], [133.4, 0.9291428571428572], [134.56, 0.9257142857142856], [135.72, 0.9348571428571428], [136.88, 0.9108571428571428], [138.04, 0.9245714285714286], [139.2, 0.9028571428571428], [140.36, 0.9245714285714286], [141.52, 0.9085714285714284], [142.68, 0.9199999999999997], [143.84, 0.9302857142857143], [145.0, 0.9177142857142856], [146.16, 0.9028571428571427], [147.32, 0.9234285714285715], [148.48, 0.9154285714285713], [149.64, 0.9154285714285713], [150.8, 0.913142857142857], [151.96, 0.9142857142857143], [153.12, 0.9279999999999999], [154.28, 0.905142857142857], [155.44, 0.9222857142857144], [156.6, 0.9245714285714284], [157.76, 0.9234285714285713], [158.92, 0.9257142857142856], [160.08, 0.9325714285714286], [161.24, 0.9211428571428572], [162.4, 0.9199999999999999], [163.56, 0.9222857142857143], [164.72, 0.9085714285714284], [165.88, 0.9165714285714286], [167.04, 0.9234285714285713], [168.2, 0.914285714285714], [169.36, 0.9154285714285713], [170.52, 0.9131428571428571], [171.68, 0.9108571428571427], [172.84, 0.9154285714285713], [174.0, 0.9268571428571427], [174.0, 0.9497142857142858], [174.0, 0.9497142857142858], [172.84, 0.9462857142857144], [171.68, 0.9485714285714286], [170.52, 0.9485714285714286], [169.36, 0.9542857142857143], [168.2, 0.9428571428571431], [167.04, 0.944], [165.88, 0.9474285714285715], [164.72, 0.9474285714285713], [163.56, 0.9531428571428571], [162.4, 0.9451428571428572], [161.24, 0.9611428571428571], [160.08, 0.9508571428571428], [158.92, 0.9474285714285715], [157.76, 0.9554285714285715], [156.6, 0.9451428571428572], [155.44, 0.9531714285714282], [154.28, 0.9428571428571431], [153.12, 0.9577142857142856], [151.96, 0.9417142857142858], [150.8, 0.9508571428571427], [149.64, 0.9394285714285713], [148.48, 0.9497142857142858], [147.32, 0.9485714285714286], [146.16, 0.9325714285714286], [145.0, 0.9485714285714287], [143.84, 0.9577142857142856], [142.68, 0.9623142857142853], [141.52, 0.9382857142857144], [140.36, 0.9542857142857143], [139.2, 0.9417142857142858], [138.04, 0.9634285714285713], [136.88, 0.9497142857142858], [135.72, 0.9634285714285713], [134.56, 0.952], [133.4, 0.9520285714285712], [132.24, 0.9497142857142856], [131.08, 0.9417142857142858], [129.92, 0.9554285714285715], [128.76, 0.9622857142857143], [127.6, 0.9485714285714286], [126.44, 0.9554285714285713], [125.28, 0.9542857142857141], [124.12, 0.9577142857142856], [122.96, 0.9554285714285715], [121.8, 0.9474285714285717], [120.64, 0.9497142857142858], [119.48, 0.9588571428571427], [118.32, 0.9588571428571427], [117.16, 0.9542857142857144], [116.0, 0.9508571428571428], [114.84, 0.9474285714285715], [113.68, 0.9405714285714286], [112.52, 0.952], [111.36, 0.9611428571428571], [110.2, 0.9474285714285715], [109.04, 0.9508571428571428], [107.88, 0.9588571428571427], [106.72, 0.9371428571428572], [105.56, 0.9451428571428572], [104.4, 0.9405714285714286], [103.24, 0.9359999999999999], [102.08, 0.9485714285714286], [100.92, 0.9394285714285715], [99.76, 0.9234285714285715], [98.6, 0.8742857142857142], [97.44, 0.8902857142857142], [96.28, 0.8331428571428571], [95.12, 0.8160000000000001], [93.96, 0.8091428571428573], [92.8, 0.7417142857142858], [91.64, 0.6411428571428571], [90.48, 0.48571428571428577], [89.32, 0.20000000000000004], [88.16, -0.08914285714285716], [87.0, 0.9645714285714284], [85.84, 0.9462857142857144], [84.68, 0.9634285714285713], [83.52, 0.9451428571428572], [82.36, 0.9428571428571431], [81.2, 0.9462857142857144], [80.04, 0.9531428571428572], [78.88, 0.9382857142857143], [77.72, 0.9485714285714287], [76.56, 0.9417142857142858], [75.4, 0.9497142857142858], [74.24, 0.9279999999999999], [73.08, 0.9417142857142858], [71.92, 0.9497142857142858], [70.76, 0.9371428571428572], [69.6, 0.9394285714285713], [68.44, 0.9417142857142858], [67.28, 0.9440000000000002], [66.12, 0.9405714285714286], [64.96, 0.9462857142857143], [63.8, 0.9462857142857143], [62.64, 0.9451428571428572], [61.48, 0.9417142857142856], [60.32, 0.9428571428571428], [59.16, 0.9474285714285715], [58.0, 0.9440000000000002], [56.84, 0.9497142857142858], [55.68, 0.9428571428571428], [54.52, 0.9531428571428572], [53.36, 0.9554285714285713], [52.2, 0.9451428571428571], [51.04, 0.9474285714285717], [49.88, 0.9325714285714286], [48.72, 0.9497142857142858], [47.56, 0.9462857142857144], [46.4, 0.9588571428571427], [45.24, 0.9531428571428572], [44.08, 0.9497142857142856], [42.92, 0.9291428571428572], [41.76, 0.929142857142857], [40.6, 0.9142857142857143], [39.44, 0.9222857142857143], [38.28, 0.9279999999999999], [37.12, 0.9325714285714286], [35.96, 0.9131428571428571], [34.8, 0.9199999999999999], [33.64, 0.8342857142857142], [32.48, 0.6925714285714285], [31.32, 0.6662857142857141], [30.16, 0.6377142857142857], [29.0, 0.6091428571428572], [27.84, 0.5885714285714286], [26.68, 0.5451428571428572], [25.52, 0.4960000000000001], [24.36, 0.3737142857142857], [23.2, 0.34514285714285714], [22.04, 0.34400000000000003], [20.88, 0.3291428571428571], [19.72, 0.29942857142857143], [18.56, 0.31314285714285717], [17.4, 0.24228571428571427], [16.24, 0.2217142857142857], [15.08, 0.192], [13.92, 0.16457142857142854], [12.76, 0.16002857142857102], [11.6, 0.1474285714285714], [10.44, 0.1257142857142857], [9.28, 0.09028571428571427], [8.12, 0.07885714285714286], [6.96, 0.060571428571428554], [5.8, 0.038857142857142854], [4.64, 0.053714285714285714], [3.48, 0.02971428571428572], [2.32, 0.02628571428571429], [1.16, 0.014857142857142864], [1.16, 0.014857142857142864]]}]}], "images": [], "lines": [[{"shape": [150], "values": [1.16, 2.32, 3.48, 4.64, 5.8, 6.96, 8.12, 9.28, 10.44, 11.6, 12.76, 13.92, 15.08, 16.24, 17.4, 18.56, 19.72, 20.88, 22.04, 23.2, 24.36, 25.52, 26.68, 27.84, 29.0, 30.16, 31.32, 32.48, 33.64, 34.8, 35.96, 37.12, 38.28, 39.44, 40.6, 41.76, 42.92, 44.08, 45.24, 46.4, 47.56, 48.72, 49.88, 51.04, 52.2, 53.36, 54.52, 55.68, 56.84, 58.0, 59.16, 60.32, 61.48, 62.64, 63.8, 64.96, 66.12, 67.28, 68.44, 69.6, 70.76, 71.92, 73.08, 74.24, 75.4, 76.56, 77.72, 78.88, 80.04, 81.2, 82.36, 83.52, 84.68, 85.84, 87.0, 88.16, 89.32, 90.48, 91.64, 92.8, 93.96, 95.12, 96.28, 97.44, 98.6, 99.76, 100.92, 102.08, 103.24, 104.4, 105.56, 106.72, 107.88, 109.04, 110.2, 111.36, 112.52, 113.68, 114.84, 116.0, 117.16, 118.32, 119.48, 120.64, 121.8, 122.96, 124.12, 125.28, 126.44, 127.6, 128.76, 129.92, 131.08, 132.24, 133.4, 134.56, 135.72, 136.88, 138.04, 139.2, 140.36, 141.52, 142.68, 143.84, 145.0, 146.16, 147.32, 148.48, 149.64, 150.8, 151.96, 153.12, 154.28, 155.44, 156.6, 157.76, 158.92, 160.08, 161.24, 162.4, 163.56, 164.72, 165.88, 167.04, 168.2, 169.36, 170.52, 171.68, 172.84, 174.0]}, {"shape": [150], "values": [-0.008000000000000004, -0.004571428571428576, -0.0022857142857142894, -0.0011428571428571438, 0.001142857142857144, -0.006857142857142865, 0.001142857142857144, 0.017142857142857154, 0.01714285714285714, -0.0022857142857142876, -0.009142857142857152, -0.00571428571428572, -0.003428571428571431, -0.00571428571428572, 0.0022857142857142807, 0.0022857142857142876, 0.02742857142857143, 0.022857142857142864, 0.009142857142857138, 0.06057142857142857, 0.08457142857142859, 0.11200000000000002, 0.192, 0.2937142857142857, 0.4308571428571429, 0.608, 0.7794285714285714, 0.8937142857142856, 0.9554285714285715, 0.9862857142857143, 0.9954285714285713, 1.0, 1.0, 0.9988571428571429, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 0.9977142857142857, 1.0, 1.0, 0.9977142857142857, -0.09828571428571428, -0.09599999999999997, -0.09942857142857141, -0.09142857142857144, -0.07999999999999999, -0.05028571428571428, -0.06514285714285714, -0.055999999999999994, -0.035428571428571434, -0.008000000000000012, 0.010285714285714283, 0.03314285714285714, 0.04114285714285714, 0.088, 0.06399999999999999, 0.11657142857142858, 0.17485714285714288, 0.192, 0.21599999999999997, 0.296, 0.2777142857142857, 0.3405714285714286, 0.33257142857142863, 0.3725714285714286, 0.3977142857142857, 0.3817142857142857, 0.4102857142857143, 0.45028571428571434, 0.4925714285714286, 0.49828571428571433, 0.5188571428571428, 0.5657142857142858, 0.5942857142857143, 0.5737142857142856, 0.6251428571428572, 0.6594285714285715, 0.7394285714285715, 0.7485714285714287, 0.7554285714285714, 0.7554285714285716, 0.7611428571428571, 0.7874285714285715, 0.784, 0.7737142857142857, 0.8045714285714288, 0.7931428571428571, 0.809142857142857, 0.8057142857142857, 0.8445714285714286, 0.8617142857142859, 0.8731428571428571, 0.8674285714285714, 0.8731428571428571, 0.9017142857142858, 0.8937142857142858, 0.9154285714285715, 0.922285714285714, 0.9291428571428572, 0.9485714285714284, 0.9405714285714286, 0.9485714285714286, 0.9588571428571427, 0.9782857142857143, 0.976, 0.9691428571428571, 0.9748571428571429, 0.968, 0.9817142857142857, 0.9714285714285715, 0.9862857142857143, 0.9748571428571428, 0.9851428571428571, 0.9828571428571429, 0.9805714285714284, 0.9862857142857143]}], [{"shape": [150], "values": [1.16, 2.32, 3.48, 4.64, 5.8, 6.96, 8.12, 9.28, 10.44, 11.6, 12.76, 13.92, 15.08, 16.24, 17.4, 18.56, 19.72, 20.88, 22.04, 23.2, 24.36, 25.52, 26.68, 27.84, 29.0, 30.16, 31.32, 32.48, 33.64, 34.8, 35.96, 37.12, 38.28, 39.44, 40.6, 41.76, 42.92, 44.08, 45.24, 46.4, 47.56, 48.72, 49.88, 51.04, 52.2, 53.36, 54.52, 55.68, 56.84, 58.0, 59.16, 60.32, 61.48, 62.64, 63.8, 64.96, 66.12, 67.28, 68.44, 69.6, 70.76, 71.92, 73.08, 74.24, 75.4, 76.56, 77.72, 78.88, 80.04, 81.2, 82.36, 83.52, 84.68, 85.84, 87.0, 88.16, 89.32, 90.48, 91.64, 92.8, 93.96, 95.12, 96.28, 97.44, 98.6, 99.76, 100.92, 102.08, 103.24, 104.4, 105.56, 106.72, 107.88, 109.04, 110.2, 111.36, 112.52, 113.68, 114.84, 116.0, 117.16, 118.32, 119.48, 120.64, 121.8, 122.96, 124.12, 125.28, 126.44, 127.6, 128.76, 129.92, 131.08, 132.24, 133.4, 134.56, 135.72, 136.88, 138.04, 139.2, 140.36, 141.52, 142.68, 143.84, 145.0, 146.16, 147.32, 148.48, 149.64, 150.8, 151.96, 153.12, 154.28, 155.44, 156.6, 157.76, 158.92, 160.08, 161.24, 162.4, 163.56, 164.72, 165.88, 167.04, 168.2, 169.36, 170.52, 171.68, 172.84, 174.0]}, {"shape": [150], "values": [0.0011428571428571438, 0.00914285714285715, 0.010285714285714296, 0.029714285714285714, 0.017142857142857147, 0.031999999999999994, 0.05028571428571429, 0.06399999999999999, 0.10400000000000001, 0.12228571428571429, 0.13714285714285712, 0.1314285714285714, 0.16457142857142856, 0.1965714285714286, 0.21485714285714286, 0.27999999999999997, 0.28, 0.3028571428571429, 0.3051428571428571, 0.3154285714285714, 0.3394285714285714, 0.46628571428571436, 0.5119999999999999, 0.5634285714285716, 0.568, 0.5851428571428572, 0.6217142857142857, 0.6594285714285714, 0.8171428571428573, 0.8937142857142856, 0.898285714285714, 0.9085714285714286, 0.9108571428571427, 0.9017142857142856, 0.9017142857142856, 0.9165714285714284, 0.922285714285714, 0.9314285714285713, 0.9394285714285715, 0.9428571428571431, 0.9325714285714286, 0.9359999999999999, 0.9177142857142856, 0.9337142857142856, 0.9279999999999999, 0.9451428571428572, 0.9428571428571428, 0.9337142857142858, 0.9371428571428572, 0.9314285714285715, 0.9314285714285713, 0.9337142857142858, 0.9302857142857143, 0.9359999999999999, 0.9325714285714286, 0.9382857142857143, 0.9268571428571428, 0.929142857142857, 0.9245714285714286, 0.9257142857142856, 0.9222857142857143, 0.9382857142857143, 0.9279999999999999, 0.9165714285714284, 0.9348571428571428, 0.9291428571428572, 0.9382857142857143, 0.9234285714285713, 0.9405714285714286, 0.9279999999999999, 0.9268571428571428, 0.9325714285714286, 0.9451428571428572, 0.9325714285714286, 0.9542857142857143, -0.12114285714285714, -0.11428571428571425, -0.11314285714285713, -0.10857142857142857, -0.09371428571428574, -0.10628571428571429, -0.10742857142857143, -0.09714285714285717, -0.10628571428571429, -0.10400000000000001, -0.10628571428571429, -0.12114285714285714, -0.10857142857142858, -0.11085714285714285, -0.10400000000000001, -0.10057142857142858, -0.10171428571428572, -0.09485714285714288, -0.10171428571428573, -0.10514285714285716, -0.08114285714285714, -0.09942857142857146, -0.06514285714285713, -0.07657142857142855, -0.08685714285714284, -0.08228571428571428, -0.08571428571428572, -0.09485714285714286, -0.05942857142857142, -0.0697142857142857, -0.05600000000000001, -0.07085714285714285, -0.06514285714285714, -0.07657142857142857, -0.07199999999999998, -0.058285714285714274, -0.036571428571428574, -0.04571428571428572, -0.010285714285714289, -0.03542857142857143, -0.039999999999999994, -0.03657142857142856, -0.039999999999999994, -0.016000000000000004, -0.01485714285714287, -0.02171428571428572, -0.0034285714285714254, -0.007999999999999997, -0.014857142857142855, 0.03428571428571429, 0.06057142857142859, 0.08800000000000001, 0.05485714285714286, 0.11657142857142858, 0.1382857142857143, 0.15314285714285714, 0.16914285714285718, 0.18285714285714288, 0.21828571428571428, 0.23085714285714282, 0.2662857142857143, 0.24914285714285717, 0.26857142857142857, 0.26057142857142856, 0.27771428571428575, 0.344, 0.34971428571428576, 0.3222857142857143, 0.3668571428571428, 0.37714285714285717, 0.41600000000000004, 0.48, 0.4651428571428572, 0.5097142857142856, 0.5085714285714286]}], [{"shape": [150], "values": [1.16, 2.32, 3.48, 4.64, 5.8, 6.96, 8.12, 9.28, 10.44, 11.6, 12.76, 13.92, 15.08, 16.24, 17.4, 18.56, 19.72, 20.88, 22.04, 23.2, 24.36, 25.52, 26.68, 27.84, 29.0, 30.16, 31.32, 32.48, 33.64, 34.8, 35.96, 37.12, 38.28, 39.44, 40.6, 41.76, 42.92, 44.08, 45.24, 46.4, 47.56, 48.72, 49.88, 51.04, 52.2, 53.36, 54.52, 55.68, 56.84, 58.0, 59.16, 60.32, 61.48, 62.64, 63.8, 64.96, 66.12, 67.28, 68.44, 69.6, 70.76, 71.92, 73.08, 74.24, 75.4, 76.56, 77.72, 78.88, 80.04, 81.2, 82.36, 83.52, 84.68, 85.84, 87.0, 88.16, 89.32, 90.48, 91.64, 92.8, 93.96, 95.12, 96.28, 97.44, 98.6, 99.76, 100.92, 102.08, 103.24, 104.4, 105.56, 106.72, 107.88, 109.04, 110.2, 111.36, 112.52, 113.68, 114.84, 116.0, 117.16, 118.32, 119.48, 120.64, 121.8, 122.96, 124.12, 125.28, 126.44, 127.6, 128.76, 129.92, 131.08, 132.24, 133.4, 134.56, 135.72, 136.88, 138.04, 139.2, 140.36, 141.52, 142.68, 143.84, 145.0, 146.16, 147.32, 148.48, 149.64, 150.8, 151.96, 153.12, 154.28, 155.44, 156.6, 157.76, 158.92, 160.08, 161.24, 162.4, 163.56, 164.72, 165.88, 167.04, 168.2, 169.36, 170.52, 171.68, 172.84, 174.0]}, {"shape": [150], "values": [0.0011428571428571438, 0.00914285714285715, 0.010285714285714296, 0.029714285714285714, 0.017142857142857147, 0.031999999999999994, 0.05028571428571429, 0.06399999999999999, 0.10400000000000001, 0.12228571428571429, 0.13714285714285712, 0.1314285714285714, 0.16457142857142856, 0.1965714285714286, 0.21485714285714286, 0.27999999999999997, 0.28, 0.3028571428571429, 0.3051428571428571, 0.3154285714285714, 0.3394285714285714, 0.46628571428571436, 0.5119999999999999, 0.5634285714285716, 0.5668571428571428, 0.5862857142857142, 0.6457142857142857, 0.6548571428571429, 0.7931428571428574, 0.9017142857142856, 0.8971428571428571, 0.8948571428571428, 0.906285714285714, 0.906285714285714, 0.9074285714285713, 0.9074285714285713, 0.9268571428571428, 0.9325714285714286, 0.9371428571428572, 0.9405714285714286, 0.9279999999999999, 0.9474285714285715, 0.9279999999999999, 0.9291428571428572, 0.9394285714285713, 0.9428571428571428, 0.9508571428571428, 0.9348571428571428, 0.9508571428571431, 0.9279999999999999, 0.9314285714285713, 0.9302857142857143, 0.9382857142857143, 0.9485714285714286, 0.929142857142857, 0.9359999999999999, 0.9234285714285715, 0.929142857142857, 0.9234285714285713, 0.9234285714285715, 0.9257142857142856, 0.9314285714285713, 0.9234285714285713, 0.9325714285714286, 0.9337142857142856, 0.9337142857142856, 0.9302857142857143, 0.9394285714285715, 0.9302857142857143, 0.9417142857142856, 0.9371428571428572, 0.914285714285714, 0.9428571428571431, 0.9382857142857143, 0.9405714285714286, -0.10171428571428569, -0.09371428571428574, -0.10857142857142857, -0.10514285714285712, -0.09142857142857144, -0.05714285714285715, -0.08571428571428572, -0.07771428571428571, -0.07771428571428571, -0.02514285714285715, -0.019428571428571427, -0.005714285714285708, -0.011428571428571427, 0.006857142857142851, 0.03199999999999999, 0.12228571428571426, 0.13028571428571428, 0.13485714285714287, 0.19771428571428573, 0.23771428571428577, 0.25942857142857145, 0.33257142857142863, 0.44571428571428573, 0.528, 0.6479999999999999, 0.7771428571428572, 0.8491428571428573, 0.9211428571428572, 0.9279999999999999, 0.9520000000000002, 0.968, 0.9508571428571428, 0.9599999999999997, 0.9622857142857141, 0.9462857142857144, 0.9542857142857143, 0.9554285714285715, 0.9485714285714286, 0.9520000000000002, 0.9520000000000002, 0.9508571428571431, 0.944, 0.9508571428571431, 0.9497142857142858, 0.9462857142857143, 0.9520000000000002, 0.9405714285714286, 0.9451428571428574, 0.9371428571428572, 0.9462857142857144, 0.9360000000000002, 0.9360000000000002, 0.9577142857142855, 0.9542857142857143, 0.9474285714285715, 0.9474285714285717, 0.9359999999999999, 0.9462857142857144, 0.9485714285714287, 0.9485714285714287, 0.9394285714285715, 0.9382857142857143, 0.9462857142857144, 0.9382857142857143, 0.9382857142857143, 0.9462857142857143, 0.9531428571428572, 0.9245714285714286, 0.9417142857142858, 0.9382857142857143, 0.9440000000000002, 0.9417142857142858, 0.9371428571428572, 0.9405714285714286, 0.9508571428571428]}], [{"shape": [150], "values": [1.16, 2.32, 3.48, 4.64, 5.8, 6.96, 8.12, 9.28, 10.44, 11.6, 12.76, 13.92, 15.08, 16.24, 17.4, 18.56, 19.72, 20.88, 22.04, 23.2, 24.36, 25.52, 26.68, 27.84, 29.0, 30.16, 31.32, 32.48, 33.64, 34.8, 35.96, 37.12, 38.28, 39.44, 40.6, 41.76, 42.92, 44.08, 45.24, 46.4, 47.56, 48.72, 49.88, 51.04, 52.2, 53.36, 54.52, 55.68, 56.84, 58.0, 59.16, 60.32, 61.48, 62.64, 63.8, 64.96, 66.12, 67.28, 68.44, 69.6, 70.76, 71.92, 73.08, 74.24, 75.4, 76.56, 77.72, 78.88, 80.04, 81.2, 82.36, 83.52, 84.68, 85.84, 87.0, 88.16, 89.32, 90.48, 91.64, 92.8, 93.96, 95.12, 96.28, 97.44, 98.6, 99.76, 100.92, 102.08, 103.24, 104.4, 105.56, 106.72, 107.88, 109.04, 110.2, 111.36, 112.52, 113.68, 114.84, 116.0, 117.16, 118.32, 119.48, 120.64, 121.8, 122.96, 124.12, 125.28, 126.44, 127.6, 128.76, 129.92, 131.08, 132.24, 133.4, 134.56, 135.72, 136.88, 138.04, 139.2, 140.36, 141.52, 142.68, 143.84, 145.0, 146.16, 147.32, 148.48, 149.64, 150.8, 151.96, 153.12, 154.28, 155.44, 156.6, 157.76, 158.92, 160.08, 161.24, 162.4, 163.56, 164.72, 165.88, 167.04, 168.2, 169.36, 170.52, 171.68, 172.84, 174.0]}, {"shape": [150], "values": [0.0011428571428571438, 0.00914285714285715, 0.010285714285714296, 0.029714285714285714, 0.017142857142857147, 0.031999999999999994, 0.05028571428571429, 0.06399999999999999, 0.10400000000000001, 0.12228571428571429, 0.13714285714285712, 0.1314285714285714, 0.16457142857142856, 0.1965714285714286, 0.21485714285714286, 0.27999999999999997, 0.28, 0.3028571428571429, 0.3051428571428571, 0.3154285714285714, 0.3394285714285714, 0.46628571428571436, 0.5119999999999999, 0.5634285714285716, 0.568, 0.5851428571428572, 0.6217142857142857, 0.6594285714285714, 0.8171428571428573, 0.8937142857142856, 0.898285714285714, 0.9085714285714286, 0.9108571428571427, 0.9017142857142856, 0.9017142857142856, 0.9165714285714284, 0.922285714285714, 0.9314285714285713, 0.9394285714285715, 0.9428571428571431, 0.9325714285714286, 0.9359999999999999, 0.9177142857142856, 0.9337142857142856, 0.9279999999999999, 0.9451428571428572, 0.9428571428571428, 0.9337142857142858, 0.9371428571428572, 0.9314285714285715, 0.9314285714285713, 0.9337142857142858, 0.9302857142857143, 0.9359999999999999, 0.9325714285714286, 0.9382857142857143, 0.9268571428571428, 0.929142857142857, 0.9245714285714286, 0.9257142857142856, 0.9222857142857143, 0.9382857142857143, 0.9279999999999999, 0.9165714285714284, 0.9348571428571428, 0.9291428571428572, 0.9382857142857143, 0.9234285714285713, 0.9405714285714286, 0.9279999999999999, 0.9268571428571428, 0.9325714285714286, 0.9451428571428572, 0.9325714285714286, 0.9542857142857143, -0.10171428571428572, 0.1542857142857143, 0.4171428571428571, 0.5714285714285714, 0.6617142857142857, 0.7325714285714284, 0.750857142857143, 0.776, 0.8320000000000001, 0.830857142857143, 0.9028571428571427, 0.9188571428571428, 0.9371428571428572, 0.9188571428571428, 0.9291428571428572, 0.9325714285714286, 0.9165714285714286, 0.9417142857142858, 0.9428571428571428, 0.9371428571428572, 0.9451428571428572, 0.9360000000000002, 0.9257142857142856, 0.9314285714285713, 0.9371428571428572, 0.9405714285714286, 0.9394285714285715, 0.9462857142857144, 0.9337142857142856, 0.9302857142857143, 0.9405714285714287, 0.9440000000000002, 0.9394285714285715, 0.9428571428571428, 0.9325714285714286, 0.9531428571428572, 0.9417142857142858, 0.9257142857142856, 0.9394285714285713, 0.9405714285714286, 0.9371428571428572, 0.9497142857142858, 0.9325714285714286, 0.9485714285714286, 0.9245714285714286, 0.9382857142857144, 0.9222857142857143, 0.9405714285714286, 0.9451428571428572, 0.9337142857142856, 0.9154285714285713, 0.9371428571428572, 0.9314285714285715, 0.9279999999999999, 0.9325714285714286, 0.9279999999999999, 0.9451428571428574, 0.9257142857142856, 0.9405714285714286, 0.9337142857142856, 0.9417142857142858, 0.9348571428571428, 0.9417142857142856, 0.9417142857142858, 0.9325714285714286, 0.9360000000000002, 0.9268571428571428, 0.9337142857142856, 0.9325714285714286, 0.9302857142857143, 0.9360000000000002, 0.9337142857142856, 0.9314285714285713, 0.9348571428571428, 0.9382857142857143]}], [{"shape": [2], "values": [87, 87]}, {"shape": [2], "values": [0, 1]}]], "xlim": [-7.482000000000001, 182.642], "xscale": "linear", "ylim": [-0.05, 1.06], "yscale": "linear"}, {"bars": [], "collections": [{"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[0.4273794285714286, 0.0], [0.5836062857142852, 0.0]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[-0.1753763809523809, 1.0], [-0.02998761904761902, 1.0]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[-0.40344761904761883, 2.0], [-0.2527619047619048, 2.0]]}]}], "images": [], "lines": [[{"shape": [1], "values": [0.5161142857142856]}, {"shape": [1], "values": [0]}], [{"shape": [1], "values": [0.4273794285714286]}, {"shape": [1], "values": [0]}], [{"shape": [1], "values": [0.5836062857142852]}, {"shape": [1], "values": [0]}], [{"shape": [1], "values": [-0.08981333333333329]}, {"shape": [1], "values": [1]}], [{"shape": [1], "values": [-0.1753763809523809]}, {"shape": [1], "values": [1]}], [{"shape": [1], "values": [-0.02998761904761902]}, {"shape": [1], "values": [1]}], [{"shape": [1], "values": [-0.3154361904761905]}, {"shape": [1], "values": [2]}], [{"shape": [1], "values": [-0.40344761904761883]}, {"shape": [1], "values": [2]}], [{"shape": [1], "values": [-0.2527619047619048]}, {"shape": [1], "values": [2]}], [{"shape": [2], "values": [0, 0]}, {"shape": [2], "values": [0, 1]}]], "xlim": [-0.48, 0.67], "xscale": "linear", "ylim": [2.5, -0.7], "yscale": "linear"}]

==> anc/figure_data/scale_main.data.json <==
[{"bars": [], "collections": [{"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "paths": [{"shape": [17, 2], "values": [[0.001, 0.931065783504388], [0.001, 0.553496604573083], [0.01, 0.9564625732347268], [0.1, 0.9438548829617684], [1.0, 0.9848526077097505], [10.0, 0.994829931972789], [100.0, 0.9949206349206349], [1000.0, 0.9919274376417233], [1000.0, 0.9978231292517008], [1000.0, 0.9978231292517008], [100.0, 0.9990022675736961], [10.0, 0.9987301587301586], [1.0, 0.9987301587301588], [0.1, 0.990748307696816], [0.01, 0.992290236833009], [0.001, 0.931065783504388], [0.001, 0.931065783504388]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "paths": [{"shape": [17, 2], "values": [[0.001, 0.008979571907191867], [0.001, -0.002630405968515496], [0.01, 0.0006349302000469638], [0.1, 0.006621308905197132], [1.0, 0.9851247165532881], [10.0, 0.987390022675737], [100.0, 0.9833990929705213], [1000.0, 0.9892063492063493], [1000.0, 0.9974603174603175], [1000.0, 0.9974603174603175], [100.0, 0.9920204081632654], [10.0, 0.9968253968253968], [1.0, 0.9948299319727892], [0.1, 0.5551111129966992], [0.01, 0.020770984171739778], [0.001, 0.008979571907191867], [0.001, 0.008979571907191867]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "paths": [{"shape": [17, 2], "values": [[0.001, 0.010612225045963227], [0.001, -0.0027211089206694585], [0.01, 0.002537424488588663], [0.1, 0.993106584375948], [1.0, 0.9981859410430839], [10.0, 0.9993650793650795], [100.0, 0.9984580498866213], [1000.0, 0.9981859410430839], [1000.0, 0.9994557823129252], [1000.0, 0.9994557823129252], [100.0, 1.0], [10.0, 1.0], [1.0, 0.9998185941043084], [0.1, 0.9982766524801988], [0.01, 0.2962358306223303], [0.001, 0.010612225045963227], [0.001, 0.010612225045963227]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "paths": [{"shape": [17, 2], "values": [[0.001, 0.009523789620115656], [0.001, -0.002086188255591716], [0.01, -0.0019954552286876805], [0.1, 0.07210883822570853], [1.0, 0.9846689342403627], [10.0, 0.9830385487528345], [100.0, 0.9832199546485262], [1000.0, 0.9956462585034013], [1000.0, 0.9987301587301588], [1000.0, 0.9987301587301588], [100.0, 0.9969160997732427], [10.0, 0.9972789115646258], [1.0, 0.998095238095238], [0.1, 0.8291156522270774], [0.01, 0.009795927727709012], [0.001, 0.009523789620115656], [0.001, 0.009523789620115656]]}]}], "images": [], "lines": [[{"shape": [7], "values": [0.001, 0.01, 0.1, 1.0, 10.0, 100.0, 1000.0]}, {"shape": [7], "values": [0.8275737150967154, 0.9767800330980565, 0.9757823210792474, 0.9939229024943312, 0.9967346938775511, 0.9969160997732426, 0.9960997732426303]}], [{"shape": [7], "values": [0.001, 0.01, 0.1, 1.0, 10.0, 100.0, 1000.0]}, {"shape": [7], "values": [0.003537394777954042, 0.01206350137316991, 0.17632652685350306, 0.9906575963718822, 0.9931065759637187, 0.9875736961451248, 0.9948299319727892]}], [{"shape": [7], "values": [0.001, 0.01, 0.1, 1.0, 10.0, 100.0, 1000.0]}, {"shape": [7], "values": [0.005351453821033319, 0.012063501373169916, 0.9964625934962511, 0.9992743764172336, 0.9998185941043084, 0.9997278911564625, 0.9989115646258503]}], [{"shape": [7], "values": [0.001, 0.01, 0.1, 1.0, 10.0, 100.0, 1000.0]}, {"shape": [7], "values": [0.00498864201241746, 0.005623592220060951, 0.4188662130073085, 0.9954648526077098, 0.9943764172335602, 0.9911111111111112, 0.9976417233560091]}], [{"shape": [2], "values": [0, 1]}, {"shape": [2], "values": [0.8, 0.8]}]], "xlim": [0.0005011872336272725, 1995.2623149688789], "xscale": "log", "ylim": [-0.08, 1.12], "yscale": "linear"}, {"bars": [{"angle": 0.0, "height": 0.5, "width": 6.0, "x": 0.0, "y": -0.25}, {"angle": 0.0, "height": 0.5, "width": 3.0, "x": 0.0, "y": 0.75}, {"angle": 0.0, "height": 0.5, "width": 4.0, "x": 0.0, "y": 1.75}, {"angle": 0.0, "height": 0.5, "width": 3.0, "x": 0.0, "y": 2.75}], "collections": [{"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[5.0, 0.0], [6.0, 0.0]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[3.0, 1.0], [3.0, 1.0]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[4.0, 2.0], [4.0, 2.0]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[3.0, 3.0], [4.0, 3.0]]}]}], "images": [], "lines": [[{"shape": [1], "values": [5.0]}, {"shape": [1], "values": [0]}], [{"shape": [1], "values": [6.0]}, {"shape": [1], "values": [0]}], [{"shape": [1], "values": [3.0]}, {"shape": [1], "values": [1]}], [{"shape": [1], "values": [3.0]}, {"shape": [1], "values": [1]}], [{"shape": [1], "values": [4.0]}, {"shape": [1], "values": [2]}], [{"shape": [1], "values": [4.0]}, {"shape": [1], "values": [2]}], [{"shape": [1], "values": [3.0]}, {"shape": [1], "values": [3]}], [{"shape": [1], "values": [4.0]}, {"shape": [1], "values": [3]}]], "xlim": [0.0, 7.15], "xscale": "linear", "ylim": [3.425, -0.42500000000000004], "yscale": "linear"}]

==> anc/figure_data/transplant_main.data.json <==
[{"bars": [], "collections": [{"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "paths": [{"shape": [205, 2], "values": [[0.058, -2.0356050559452602e-08], [0.058, -0.14285716999854361], [1.16, -0.03238097427501565], [2.32, -0.028571450284549157], [3.48, -0.026666688289315916], [4.64, -0.030476212279782398], [5.8, -0.0019047823512838003], [6.96, -0.020952402303616197], [8.12, -0.03238097427501565], [9.28, -0.011428592327450004], [10.44, -0.011428592327450004], [11.6, -0.017142878313149725], [12.76, -0.03619049826548213], [13.92, -0.03428573627024889], [15.08, -0.011428592327449971], [16.24, -0.022857164298849434], [17.4, -0.022857164298849448], [18.56, -0.019047640308382945], [19.72, -0.009523830332216722], [20.88, -0.017142878313149725], [22.04, -0.03428573627024888], [23.2, -0.017142878313149715], [24.36, -0.020952402303616207], [25.52, -0.022857164298849434], [26.68, -0.02857145028454916], [27.84, -0.026666688289315926], [29.0, -0.0361904982654821], [30.16, -0.030476212279782398], [31.32, -0.03428573627024889], [32.48, -0.0076190683369834694], [33.64, -0.03047621227978241], [34.8, -0.009523830332216722], [35.96, -0.01333335432268321], [37.12, -0.017142878313149715], [38.28, -0.019047640308382966], [39.44, -0.041904784251181854], [40.6, -0.00380954434651702], [41.76, -0.047619070236881555], [42.92, -0.005714306341750251], [44.08, -0.02476192629408269], [45.24, -0.0342857362702489], [46.4, -0.022857164298849434], [47.56, -0.02476192629408269], [48.72, -0.01904764030838293], [49.88, -2.035605052806237e-08], [51.04, -0.0076190683369834694], [52.2, -0.005714306341750281], [53.36, -0.026666688289315926], [54.52, -0.02857145028454916], [55.68, -0.04190478425118185], [56.84, -0.013333354322683233], [58.0, -0.03238097427501565], [59.16, -0.019047640308382966], [60.32, -0.02666668828931593], [61.48, -0.026666688289315916], [62.64, -0.030476212279782398], [63.8, -0.007619068336983482], [64.96, 0.0038095036344159214], [66.12, -0.00952383033221676], [67.28, 0.005714265629649172], [68.44, -0.0019047823512837996], [69.6, -0.0057143063417502485], [70.76, 0.003809503634415953], [71.92, 0.019047599596281845], [73.08, -0.020952402303616172], [74.24, 0.03809521954861426], [75.4, 0.024761885581981568], [76.56, -2.0356050560443872e-08], [77.72, -0.00380954434651702], [78.88, -0.009523830332216763], [80.04, 0.015238075605815365], [81.2, 0.007619027624882413], [82.36, 0.03999998154384749], [83.52, 0.07809522144851232], [84.68, 0.07047617346757935], [85.84, 0.11238093736271064], [87.0, 0.1199523662937628], [88.16, 0.10661903232713013], [89.32, 0.12380950933411007], [90.48, 0.1676190352244746], [91.64, 0.21714284710053888], [92.8, 0.25904761099567014], [93.96, 0.24947618196962312], [95.12, 0.3504761867668657], [96.28, 0.4228571425857289], [97.44, 0.4780952404474928], [98.6, 0.567619054223455], [99.76, 0.5561904822520557], [100.92, 0.6190476280947527], [102.08, 0.6990476318945488], [103.24, 0.7295238238182806], [104.4, 0.700952393889782], [105.56, 0.7600000157420125], [106.72, 0.7314285858135138], [107.88, 0.7676190637229454], [109.04, 0.7771428736991116], [110.2, 0.803809541632377], [111.36, 0.8457143055275083], [112.52, 0.899047641394039], [113.68, 0.9447619292796369], [114.84, 0.9333333573082374], [116.0, 0.9180952613463713], [116.0, 1.0000000271414005], [116.0, 1.0000000271414005], [114.84, 0.9980952651461674], [113.68, 1.0000000271414005], [112.52, 0.9923809791604677], [111.36, 0.9961905031509343], [110.2, 0.9980952651461674], [109.04, 0.9923809791604677], [107.88, 0.9961905031509343], [106.72, 1.0000000271414005], [105.56, 0.9942857411557009], [104.4, 0.9923809791604677], [103.24, 0.9961905031509343], [102.08, 0.9980952651461674], [100.92, 0.9923809791604677], [99.76, 0.9980952651461674], [98.6, 1.0000000271414005], [97.44, 0.9961905031509343], [96.28, 1.0000000271414005], [95.12, 1.0000000271414005], [93.96, 0.954285739255803], [92.8, 0.931428595313004], [91.64, 0.9466666912748698], [90.48, 0.9390476432939371], [89.32, 0.9161904993511382], [88.16, 0.9504762152653363], [87.0, 0.8952381174035725], [85.84, 0.8857143074274063], [84.68, 0.8704762114655402], [83.52, 0.8152381136037764], [82.36, 0.7980952556466772], [81.2, 0.7676190637229454], [80.04, 0.6819047739374496], [78.88, 0.5733333402091549], [77.72, 0.45714285849992725], [76.56, 0.45333333450946073], [75.4, 0.3828571406858308], [74.24, 0.31047618486696765], [73.08, 0.24380951503380424], [71.92, 0.2628571349861366], [70.76, 0.18095236919110733], [69.6, 0.17333332121017433], [68.44, 0.13333331931027628], [67.28, 0.14476189128167571], [66.12, 0.1467142723267891], [64.96, 0.12195236638875698], [63.8, 0.11619046135317712], [62.64, 0.10095236539131121], [61.48, 0.024761885581981585], [60.32, 0.045714267529547235], [59.16, 0.08952379341991179], [58.0, 0.06290474453652654], [56.84, 0.047666648574660596], [55.68, 0.03619045755338101], [54.52, 0.06285712548664639], [53.36, 0.03999998154384749], [52.2, 0.04952379152001374], [51.04, 0.03238093356291455], [49.88, 0.05714283950094665], [48.72, 0.03047617156768132], [47.56, 0.013333313610582124], [46.4, 0.011428551615348894], [45.24, 0.02476188558198159], [44.08, 0.020952361591515086], [42.92, 0.03428569555814778], [41.76, 0.015238075605815365], [40.6, 0.03809521954861427], [39.44, -2.035605053962719e-08], [38.28, 0.022857123586748337], [37.12, 0.03999998154384749], [35.96, 0.019047599596281856], [34.8, 0.03428569555814777], [33.64, 0.007619027624882403], [32.48, 0.03809521954861427], [31.32, 0.003809503634415921], [30.16, 0.019047599596281845], [29.0, 0.011428551615348894], [27.84, 0.011428551615348894], [26.68, 0.019047599596281845], [25.52, 0.03238093356291454], [24.36, 0.02285712358674835], [23.2, 0.03238093356291454], [22.04, 0.020952361591515086], [20.88, 0.026666647577214805], [19.72, 0.045714267529547215], [18.56, 0.022857123586748337], [17.4, 0.02857140957244805], [16.24, 0.007619027624882413], [15.08, 0.020952361591515093], [13.92, 0.009523789620115644], [12.76, -2.035605053904895e-08], [11.6, 0.022857123586748327], [10.44, 0.045714267529547235], [9.28, 0.03999998154384752], [8.12, 0.03428569555814779], [6.96, 0.007619027624882414], [5.8, 0.02095236159151509], [4.64, 0.011428551615348915], [3.48, 0.032380933562914535], [2.32, 0.015238075605815396], [1.16, 0.013333313610582126], [0.058, -2.0356050559452602e-08], [0.058, -2.0356050559452602e-08]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "paths": [{"shape": [205, 2], "values": [[0.058, -2.0356050559452602e-08], [0.058, -0.14285716999854361], [1.16, -0.03238097427501565], [2.32, -0.02666668828931593], [3.48, -0.019047640308382945], [4.64, -0.043809546246415094], [5.8, -0.01333335432268322], [6.96, -0.024761926294082675], [8.12, -0.038095260260715365], [9.28, -0.020952402303616197], [10.44, -0.005714306341750281], [11.6, -0.019047640308382966], [12.76, -0.03809526026071537], [13.92, -0.02857145028454916], [15.08, -0.02476192629408268], [16.24, -0.020952402303616207], [17.4, -0.013333354322683245], [18.56, -0.028571450284549164], [19.72, -0.020952402303616197], [20.88, -0.017142878313149725], [22.04, -0.03238097427501565], [23.2, -0.009523830332216742], [24.36, -0.038095260260715365], [25.52, -0.013333354322683245], [26.68, -0.005714306341750239], [27.84, -0.015238116317916462], [29.0, -0.0400000222559486], [30.16, -0.04952383223211479], [31.32, -0.026666688289315916], [32.48, -0.009523830332216763], [33.64, -0.024761926294082623], [34.8, -0.022857164298849448], [35.96, -0.01333335432268322], [37.12, 0.011428551615348883], [38.28, -0.005714306341750251], [39.44, -0.03428573627024887], [40.6, -0.017142878313149725], [41.76, -0.03047621227978241], [42.92, -0.022857164298849413], [44.08, -0.022857164298849444], [45.24, -0.026666688289315926], [46.4, -0.04571430824164834], [47.56, -0.038095260260715365], [48.72, -0.022857164298849448], [49.88, -0.009523830332216722], [51.04, -0.009523830332216751], [52.2, -0.020952402303616197], [53.36, -0.01333335432268322], [54.52, -0.009523830332216763], [55.68, -0.02476192629408269], [56.84, -0.015238116317916474], [58.0, -0.02476192629408269], [59.16, -0.019047640308382966], [60.32, -0.017142878313149725], [61.48, -0.022857164298849448], [62.64, -0.024761926294082665], [63.8, -0.022857164298849434], [64.96, -0.003809544346517041], [66.12, -0.03619049826548212], [67.28, -0.00380954434651704], [68.44, -0.017142878313149715], [69.6, -0.019047640308382945], [70.76, -0.038095260260715365], [71.92, -0.00761906833698351], [73.08, -0.0076190683369835215], [74.24, 0.019047599596281845], [75.4, -0.0038095443465170306], [76.56, 0.007619027624882455], [77.72, 0.030476171567681298], [78.88, 0.026666647577214816], [80.04, 0.011380932565468096], [81.2, 0.05142855351524694], [82.36, 0.0590476014961799], [83.52, 0.06666664947711289], [84.68, 0.06285712548664639], [85.84, 0.03999998154384753], [87.0, 0.06095236349141314], [88.16, 0.07428569745804582], [89.32, 0.04761902952478047], [90.48, 0.04190474353908074], [91.64, 0.04380950553431399], [92.8, 0.053333315510480185], [93.96, 0.06095236349141315], [95.12, 0.10857141337224414], [96.28, 0.11809522334841034], [97.44, 0.13523808130550952], [98.6, 0.13714284330074275], [99.76, 0.15809522524830844], [100.92, 0.15428570125784194], [102.08, 0.18095236919110733], [103.24, 0.15999998724354167], [104.4, 0.1980952271482065], [105.56, 0.2380952290481045], [106.72, 0.21142856111483913], [107.88, 0.23238094306240478], [109.04, 0.24757141997438992], [110.2, 0.23999999104333777], [111.36, 0.26857142097183634], [112.52, 0.31999999484313385], [113.68, 0.2761904689527693], [114.84, 0.2704761829670696], [116.0, 0.30285713688603466], [116.0, 0.9180952613463716], [116.0, 0.9180952613463716], [114.84, 0.8704762114655406], [113.68, 0.899047641394039], [112.52, 0.8952381174035726], [111.36, 0.8876190694226395], [110.2, 0.8685714494703071], [109.04, 0.8876190694226395], [107.88, 0.8819047834369399], [106.72, 0.843809543532275], [105.56, 0.8685714494703073], [104.4, 0.8514285915132079], [103.24, 0.866666687475074], [102.08, 0.8971428793988058], [100.92, 0.8647619254798405], [99.76, 0.8457143055275083], [98.6, 0.8761904974512401], [97.44, 0.851428591513208], [96.28, 0.8761904974512401], [95.12, 0.8628571634846075], [93.96, 0.826666685575176], [92.8, 0.6971904889491958], [91.64, 0.645714296028018], [90.48, 0.6743333450063967], [89.32, 0.6323809620613853], [88.16, 0.7657143017277123], [87.0, 0.7485714437706129], [85.84, 0.6266666760756855], [84.68, 0.5314285763140235], [83.52, 0.480000002442726], [82.36, 0.4438095245332945], [81.2, 0.44952381051899426], [80.04, 0.3790476166953643], [78.88, 0.36571428272873163], [77.72, 0.32199999493812737], [76.56, 0.3314285668145333], [75.4, 0.29142856491463526], [74.24, 0.24571427702903748], [73.08, 0.1485714152721422], [71.92, 0.15999998724354167], [70.76, 0.11619046135317712], [69.6, 0.05714283950094665], [68.44, 0.09333331741037824], [67.28, 0.09714284140084471], [66.12, 0.0780952214485123], [64.96, 0.1124285564125908], [63.8, 0.07999998344374554], [62.64, 0.03619045755338103], [61.48, 0.05719045855082684], [60.32, 0.09333331741037824], [59.16, 0.04761902952478045], [58.0, 0.08576188847932542], [56.84, 0.017142837601048618], [55.68, 0.05142855351524694], [54.52, 0.043809505534314015], [53.36, 0.05523807750571343], [52.2, 0.02666664757721481], [51.04, 0.03809521954861425], [49.88, 0.051428553515246965], [48.72, 0.015238075605815365], [47.56, -0.0019047823512838003], [46.4, 0.03619045755338101], [45.24, 0.034285695558147804], [44.08, 0.028571409572448064], [42.92, 0.057142839500946695], [41.76, 0.022857123586748337], [40.6, 0.043809505534313974], [39.44, 0.007619027624882421], [38.28, 0.04380950553431399], [37.12, 0.0780952214485123], [35.96, 0.022857123586748327], [34.8, 0.011428551615348906], [33.64, 0.005714265629649173], [32.48, 0.02666664757721481], [31.32, 0.020952361591515107], [30.16, 0.007619027624882402], [29.0, 0.013333313610582145], [27.84, 0.02857140957244805], [26.68, 0.030476171567681287], [25.52, 0.03619045755338101], [24.36, 0.02857140957244805], [23.2, 0.0304761715676813], [22.04, 0.013333313610582126], [20.88, 0.04380950553431401], [19.72, 0.024761885581981582], [18.56, 0.015238075605815376], [17.4, 0.022857123586748327], [16.24, 0.02095236159151509], [15.08, 0.015238075605815388], [13.92, 0.005714265629649183], [12.76, -2.035605053962719e-08], [11.6, 0.007619027624882424], [10.44, 0.03809521954861426], [9.28, 0.03619045755338103], [8.12, 0.0019047416391826811], [6.96, 0.022857123586748337], [5.8, 0.017142837601048604], [4.64, 0.0247618855819816], [3.48, 0.019047599596281845], [2.32, -0.0019047823512837476], [1.16, 0.013333313610582126], [0.058, -2.0356050559452602e-08], [0.058, -2.0356050559452602e-08]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "paths": [{"shape": [205, 2], "values": [[0.058, -2.0356050559452602e-08], [0.058, -0.14285716999854361], [1.16, -0.03238097427501565], [2.32, -0.030476212279782394], [3.48, -0.022857164298849434], [4.64, -0.028571450284549164], [5.8, -0.005714306341750239], [6.96, -0.020952402303616197], [8.12, -0.03047621227978241], [9.28, -0.017142878313149725], [10.44, -0.007619068336983489], [11.6, -0.017142878313149725], [12.76, -0.03809526026071537], [13.92, -0.030476212279782394], [15.08, -0.009523830332216742], [16.24, -0.022857164298849448], [17.4, -0.02666668828931593], [18.56, -0.024761926294082665], [19.72, -0.009523830332216763], [20.88, -0.020952402303616197], [22.04, -0.03619049826548213], [23.2, -0.011428592327449992], [24.36, -0.022857164298849444], [25.52, -0.005714306341750239], [26.68, -0.019047640308382966], [27.84, -0.022857164298849448], [29.0, -0.03623811731536292], [30.16, -0.03238097427501564], [31.32, -0.03428573627024887], [32.48, -0.01714287831314969], [33.64, -0.026666688289315926], [34.8, -0.009523830332216742], [35.96, -0.02666668828931591], [37.12, -0.03428573627024888], [38.28, -0.03238097427501565], [39.44, -0.04000002225594861], [40.6, -0.0019047823512837476], [41.76, -0.04380954624641507], [42.92, -0.01142859232744998], [44.08, -0.009523830332216742], [45.24, -0.03809526026071537], [46.4, -0.015238116317916462], [47.56, -0.022857164298849434], [48.72, -0.011428592327449971], [49.88, 0.009523789620115644], [51.04, -0.01333335432268322], [52.2, -0.0076190683369835215], [53.36, -0.019047640308382945], [54.52, -0.013333354322683235], [55.68, -0.03428573627024889], [56.84, -0.015238116317916465], [58.0, -0.022857164298849448], [59.16, -0.007619068336983523], [60.32, -0.02476192629408269], [61.48, -0.017142878313149725], [62.64, -0.009523830332216763], [63.8, -0.00761906833698348], [64.96, 0.0057142656296491935], [66.12, -0.01142859232744998], [67.28, 0.019047599596281866], [68.44, -0.011428592327449992], [69.6, -0.009523830332216722], [70.76, -0.022857164298849444], [71.92, 0.017142837601048608], [73.08, -0.005714306341750218], [74.24, 0.024761885581981575], [75.4, 0.013333313610582135], [76.56, 0.019047599596281876], [77.72, -0.009523830332216753], [78.88, 0.005714265629649193], [80.04, 0.0247618855819816], [81.2, 0.007619027624882424], [82.36, 0.015238075605815396], [83.52, 0.045714267529547215], [84.68, 0.07047617346757934], [85.84, 0.05523807750571342], [87.0, 0.08571426942944528], [88.16, 0.139047605295976], [89.32, 0.16947617816982707], [90.48, 0.24761903902427074], [91.64, 0.23047618106717152], [92.8, 0.2876190409241688], [93.96, 0.3047618988812679], [95.12, 0.43238095256189507], [96.28, 0.48000000244272617], [97.44, 0.5142857183569244], [98.6, 0.5561428632021749], [99.76, 0.5809523881900879], [100.92, 0.5828095311354402], [102.08, 0.6742857259565166], [103.24, 0.6914285839136157], [104.4, 0.7314285858135138], [105.56, 0.7866666836752779], [106.72, 0.8095238276180767], [107.88, 0.81142858961331], [109.04, 0.8780476403965924], [110.2, 0.8933333554083394], [111.36, 0.8666666874750737], [112.52, 0.9009524033892724], [113.68, 0.9142857373559049], [114.84, 0.893333355408339], [116.0, 0.9066666893749721], [116.0, 0.9961905031509343], [116.0, 0.9961905031509343], [114.84, 1.0000000271414005], [113.68, 1.0000000271414005], [112.52, 1.0000000271414005], [111.36, 1.0000000271414005], [110.2, 1.0000000271414005], [109.04, 1.0000000271414005], [107.88, 1.0000000271414005], [106.72, 1.0000000271414005], [105.56, 0.9980952651461674], [104.4, 1.0000000271414005], [103.24, 1.0000000271414005], [102.08, 0.9942857411557009], [100.92, 0.9809524071890682], [99.76, 0.9752381212033686], [98.6, 0.9847619311795347], [97.44, 0.9809524071890685], [96.28, 0.9847619311795347], [95.12, 0.9790476451938351], [93.96, 0.9523809772605697], [92.8, 0.9257143093273044], [91.64, 0.8914285934131061], [90.48, 0.8857143074274063], [89.32, 0.8495238295179747], [88.16, 0.8190476375942429], [87.0, 0.7504762057658462], [85.84, 0.6571428679994175], [84.68, 0.60571429412812], [83.52, 0.5714285782139216], [82.36, 0.5447619102806562], [81.2, 0.47619047845225954], [80.04, 0.47047619246655986], [78.88, 0.39619047465246354], [77.72, 0.32952380481930005], [76.56, 0.27619046895276933], [75.4, 0.30095237489080146], [74.24, 0.19619046515297323], [73.08, 0.1238095093341101], [71.92, 0.18095236919110733], [70.76, 0.15238093926260868], [69.6, 0.09523807940561146], [68.44, 0.07999998344374555], [67.28, 0.09714284140084471], [66.12, 0.07238093546281262], [64.96, 0.07809522144851229], [63.8, 0.04190474353908075], [62.64, 0.11809522334841034], [61.48, 0.03619045755338101], [60.32, 0.047619029524780455], [59.16, 0.07047617346757937], [58.0, 0.053380934560360326], [56.84, 0.022857123586748327], [55.68, 0.013333313610582154], [54.52, 0.05523807750571341], [53.36, 0.030476171567681298], [52.2, 0.03428569555814777], [51.04, 0.02666664757721483], [49.88, 0.04952379152001373], [48.72, 0.03619045755338101], [47.56, 0.015238075605815365], [46.4, 0.020952361591515086], [45.24, 0.030476171567681287], [44.08, 0.02095236159151509], [42.92, 0.02861902862232823], [41.76, 0.01904759959628187], [40.6, 0.03999998154384749], [39.44, -2.035605052806237e-08], [38.28, 0.019047599596281845], [37.12, 0.02857140957244805], [35.96, 0.024761885581981568], [34.8, 0.030476171567681287], [33.64, 0.013333313610582145], [32.48, 0.051428553515246944], [31.32, 0.005714265629649172], [30.16, 0.019047599596281866], [29.0, 0.0076190276248824336], [27.84, 0.011428551615348894], [26.68, 0.022857123586748337], [25.52, 0.039999981543847506], [24.36, 0.020952361591515086], [23.2, 0.017142837601048608], [22.04, 0.015238075605815376], [20.88, 0.01904759959628186], [19.72, 0.047619029524780455], [18.56, 0.020952361591515086], [17.4, 0.030476171567681287], [16.24, 0.009523789620115653], [15.08, 0.020952361591515086], [13.92, 0.009523789620115653], [12.76, 0.0019047416391827022], [11.6, 0.022857123586748327], [10.44, 0.04190474353908075], [9.28, 0.03999998154384752], [8.12, 0.03238093356291456], [6.96, 0.009523789620115644], [5.8, 0.020952361591515086], [4.64, 0.011428551615348906], [3.48, 0.0247618855819816], [2.32, 0.015238075605815388], [1.16, 0.013333313610582126], [0.058, -2.0356050559452602e-08], [0.058, -2.0356050559452602e-08]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "paths": [{"shape": [205, 2], "values": [[0.058, -2.0356050559452602e-08], [0.058, -0.14285716999854361], [1.16, -0.03238097427501565], [2.32, -0.03047621227978241], [3.48, -0.028571450284549164], [4.64, -0.03238097427501565], [5.8, -0.009523830332216763], [6.96, -0.03238097427501565], [8.12, -0.020952402303616197], [9.28, -0.022857164298849434], [10.44, -0.026666688289315926], [11.6, -0.024761926294082675], [12.76, -0.030476212279782405], [13.92, -0.03238097427501565], [15.08, -0.028571450284549164], [16.24, -0.009523830332216739], [17.4, -0.04000002225594861], [18.56, -0.020952402303616197], [19.72, -0.0209524023036162], [20.88, -0.02476192629408269], [22.04, -0.024761926294082665], [23.2, -0.013333354322683245], [24.36, -0.04571430824164832], [25.52, -0.02857145028454916], [26.68, -0.017142878313149704], [27.84, -0.02285716429884942], [29.0, -0.009523830332216763], [30.16, 0.011428551615348894], [31.32, -0.007619068336983487], [32.48, -0.017142878313149725], [33.64, -0.015238116317916462], [34.8, -0.007619068336983511], [35.96, -0.01142859232744998], [37.12, -0.01333335432268321], [38.28, -0.011428592327449971], [39.44, -0.028571450284549157], [40.6, -0.020952402303616183], [41.76, -0.02476192629408269], [42.92, -0.017142878313149725], [44.08, -0.019047640308382966], [45.24, -0.017142878313149715], [46.4, -0.0076190683369835215], [47.56, -0.0400000222559486], [48.72, -0.019047640308382966], [49.88, -0.019047640308382945], [51.04, -0.017142878313149725], [52.2, -0.02857145028454917], [53.36, -0.015238116317916474], [54.52, -0.017142878313149704], [55.68, -0.0342857362702489], [56.84, -0.028571450284549143], [58.0, -0.005714306341750281], [59.16, -0.03428573627024888], [60.32, -0.024761926294082675], [61.48, -0.011428592327449992], [62.64, -0.02285716429884943], [63.8, -0.01142859232744998], [64.96, -0.020952402303616207], [66.12, -0.02861906933442996], [67.28, -0.022857164298849434], [68.44, -0.020952402303616207], [69.6, -0.04000002225594858], [70.76, -0.030476212279782398], [71.92, -0.011428592327450004], [73.08, -0.04761907023688156], [74.24, 0.001904741639182701], [75.4, -0.020952402303616197], [76.56, -0.03619049826548213], [77.72, -0.05142859422734806], [78.88, -0.040000022255948606], [80.04, -0.028571450284549164], [81.2, -0.0076190683369835215], [82.36, -0.009523830332216742], [83.52, -0.03238097427501565], [84.68, -0.020952402303616207], [85.84, -0.0019047823512838003], [87.0, -0.009523830332216742], [88.16, -0.015238116317916474], [89.32, -0.022857164298849434], [90.48, -0.02666668828931591], [91.64, -0.011428592327449971], [92.8, 0.003809503634415953], [93.96, -0.026666688289315895], [95.12, -0.020952402303616197], [96.28, -2.0356050559301847e-08], [97.44, -2.0356050517654028e-08], [98.6, -0.017142878313149725], [99.76, -0.0019047823512838003], [100.92, -0.00571430634175026], [102.08, 0.01904759959628187], [103.24, -0.03238097427501565], [104.4, 0.03428569555814777], [105.56, 0.005714265629649162], [106.72, -0.0076190683369835215], [107.88, 0.005714265629649162], [109.04, -0.013333354322683233], [110.2, -0.02285716429884942], [111.36, -0.009523830332216739], [112.52, 0.020952361591515086], [113.68, 0.017142837601048618], [114.84, -0.017142878313149725], [116.0, -0.0400000222559486], [116.0, 0.08576188847932542], [116.0, 0.08576188847932542], [114.84, 0.08761903142467854], [113.68, 0.11809522334841034], [112.52, 0.11238093736271065], [111.36, 0.09904760339607797], [110.2, 0.11047617536747739], [109.04, 0.13333331931027628], [107.88, 0.06666664947711289], [106.72, 0.07428569745804582], [105.56, 0.08761903142467853], [104.4, 0.09523807940561148], [103.24, 0.09714284140084473], [102.08, 0.10666665137701092], [100.92, 0.10285712738654444], [99.76, 0.05523807750571341], [98.6, 0.04380950553431399], [97.44, 0.06666664947711286], [96.28, 0.07619045945327906], [95.12, 0.043809505534313974], [93.96, 0.057142839500946674], [92.8, 0.043809505534313974], [91.64, 0.045714267529547215], [90.48, 0.030476171567681325], [89.32, 0.06666664947711286], [88.16, 0.05523807750571343], [87.0, 0.07238093546281262], [85.84, 0.04761902952478048], [84.68, 0.0590476014961799], [83.52, 0.057142839500946695], [82.36, 0.043809505534313974], [81.2, 0.05333331551048017], [80.04, 0.06476188748187962], [78.88, 0.03999998154384755], [77.72, 0.03238093356291454], [76.56, 0.03238093356291455], [75.4, 0.053333315510480185], [74.24, 0.06476188748187965], [73.08, 0.02857140957244805], [71.92, 0.02857140957244805], [70.76, 0.043809505534313974], [69.6, 0.02857140957244805], [68.44, 0.019047599596281845], [67.28, 0.03428569555814777], [66.12, 0.03238093356291455], [64.96, 0.03999998154384749], [63.8, 0.041904743539080726], [62.64, 0.05523807750571342], [61.48, 0.024761885581981568], [60.32, 0.02666664757721483], [59.16, 0.009523789620115644], [58.0, 0.04761902952478048], [56.84, 0.015238075605815367], [55.68, 0.024761885581981575], [54.52, 0.05714283950094667], [53.36, 0.03999998154384749], [52.2, 0.02857140957244805], [51.04, 0.017142837601048604], [49.88, 0.022857123586748337], [48.72, 0.015238075605815367], [47.56, 0.022857123586748327], [46.4, 0.02095236159151509], [45.24, 0.022857123586748337], [44.08, 0.009523789620115653], [42.92, 0.03809521954861429], [41.76, 0.017142837601048604], [40.6, 0.026666647577214837], [39.44, 0.032380933562914535], [38.28, 0.043809505534313974], [37.12, 0.03238093356291456], [35.96, 0.030476171567681325], [34.8, 0.022857123586748337], [33.64, 0.019047599596281845], [32.48, 0.03238093356291454], [31.32, 0.03809521954861426], [30.16, 0.05523807750571342], [29.0, 0.03428569555814777], [27.84, 0.038095219548614244], [26.68, 0.02857140957244805], [25.52, 0.020952361591515086], [24.36, 0.02095236159151509], [23.2, 0.032380933562914556], [22.04, 0.01904759959628188], [20.88, 0.02476188558198157], [19.72, 0.03238093356291453], [18.56, 0.02666664757721483], [17.4, 0.013333313610582135], [16.24, 0.019047599596281845], [15.08, 0.011428551615348894], [13.92, 0.015238075605815367], [12.76, 0.020952361591515086], [11.6, 0.017142837601048618], [10.44, 0.0209523615915151], [9.28, 0.019047599596281845], [8.12, 0.015238075605815367], [6.96, 0.013333313610582126], [5.8, 0.022857123586748327], [4.64, 0.028571409572448057], [3.48, 0.019047599596281845], [2.32, 0.001904741639182692], [1.16, 0.013333313610582126], [0.058, -2.0356050559452602e-08], [0.058, -2.0356050559452602e-08]]}]}], "images": [], "lines": [[{"shape": [101], "values": [0.058, 1.16, 2.32, 3.48, 4.64, 5.8, 6.96, 8.12, 9.28, 10.44, 11.6, 12.76, 13.92, 15.08, 16.24, 17.4, 18.56, 19.72, 20.88, 22.04, 23.2, 24.36, 25.52, 26.68, 27.84, 29.0, 30.16, 31.32, 32.48, 33.64, 34.8, 35.96, 37.12, 38.28, 39.44, 40.6, 41.76, 42.92, 44.08, 45.24, 46.4, 47.56, 48.72, 49.88, 51.04, 52.2, 53.36, 54.52, 55.68, 56.84, 58.0, 59.16, 60.32, 61.48, 62.64, 63.8, 64.96, 66.12, 67.28, 68.44, 69.6, 70.76, 71.92, 73.08, 74.24, 75.4, 76.56, 77.72, 78.88, 80.04, 81.2, 82.36, 83.52, 84.68, 85.84, 87.0, 88.16, 89.32, 90.48, 91.64, 92.8, 93.96, 95.12, 96.28, 97.44, 98.6, 99.76, 100.92, 102.08, 103.24, 104.4, 105.56, 106.72, 107.88, 109.04, 110.2, 111.36, 112.52, 113.68, 114.84, 116.0]}, {"shape": [101], "values": [-0.09523812011771259, -0.009523830332216739, -0.01142859232744997, 0.0019047416391827006, -0.017142878313149704, 0.009523789620115644, -0.007619068336983492, -2.035605054945729e-08, 0.017142837601048604, 0.019047599596281856, 0.0038095036344159214, -0.020952402303616183, -0.013333354322683233, -2.0356050517654028e-08, -0.009523830332216742, -2.035605055986563e-08, -2.0356050527484126e-08, 0.015238075605815388, 0.005714265629649162, -0.017142878313149725, 0.007619027624882414, -0.0019047823512837903, 0.0019047416391826915, -0.0057143063417502615, -0.01142859232744998, -0.01333335432268322, -0.005714306341750272, -0.015238116317916474, 0.003809503634415942, -0.015238116317916474, 0.009523789620115674, 0.0019047416391827022, 0.009523789620115665, -0.007619068336983511, -0.020952402303616183, 0.015238075605815365, -0.009523830332216751, 0.007619027624882424, -2.035605055003553e-08, -0.01142859232744998, -0.0057143063417502615, -0.013333354322683233, 0.0019047416391827128, 0.020952361591515093, 0.013333313610582135, 0.0209523615915151, 0.0019047416391826816, 0.011428551615348894, -0.019047640308382956, 0.005714265629649173, -0.009523830332216753, 0.017142837601048636, -0.013333354322683233, -0.003809544346516999, 0.013333313610582135, 0.015238075605815388, 0.02857140957244805, 0.0304761715676813, 0.03809521954861425, 0.043809505534313974, 0.04952379152001371, 0.03619045755338101, 0.07428569745804582, 0.06857141147234612, 0.09714284140084473, 0.13523808130550954, 0.16571427322924137, 0.15428570125784194, 0.1885714171720403, 0.22476189508147182, 0.26666665897660313, 0.3085714228717344, 0.38095237869059756, 0.40761904662386295, 0.4647619064808602, 0.4971428603998253, 0.5238095283330906, 0.5295238143187904, 0.5847619121805544, 0.6076190561233532, 0.6628571539851172, 0.6704762019660501, 0.7638095397324789, 0.8323809715608755, 0.8419047815370417, 0.8838095454321729, 0.8971428793988055, 0.9047619273797388, 0.9409524052891701, 0.9542857392558028, 0.9523809772605699, 0.9695238352176689, 0.9752381212033686, 0.977142883198602, 0.9714285972129022, 0.9695238352176689, 0.984761931179535, 0.9733333592081355, 0.9904762171652344, 0.9885714551700012, 0.9923809791604677]}], [{"shape": [101], "values": [0.058, 1.16, 2.32, 3.48, 4.64, 5.8, 6.96, 8.12, 9.28, 10.44, 11.6, 12.76, 13.92, 15.08, 16.24, 17.4, 18.56, 19.72, 20.88, 22.04, 23.2, 24.36, 25.52, 26.68, 27.84, 29.0, 30.16, 31.32, 32.48, 33.64, 34.8, 35.96, 37.12, 38.28, 39.44, 40.6, 41.76, 42.92, 44.08, 45.24, 46.4, 47.56, 48.72, 49.88, 51.04, 52.2, 53.36, 54.52, 55.68, 56.84, 58.0, 59.16, 60.32, 61.48, 62.64, 63.8, 64.96, 66.12, 67.28, 68.44, 69.6, 70.76, 71.92, 73.08, 74.24, 75.4, 76.56, 77.72, 78.88, 80.04, 81.2, 82.36, 83.52, 84.68, 85.84, 87.0, 88.16, 89.32, 90.48, 91.64, 92.8, 93.96, 95.12, 96.28, 97.44, 98.6, 99.76, 100.92, 102.08, 103.24, 104.4, 105.56, 106.72, 107.88, 109.04, 110.2, 111.36, 112.52, 113.68, 114.84, 116.0]}, {"shape": [101], "values": [-0.09523812011771259, -0.009523830332216739, -0.015238116317916462, -2.035605053847071e-08, -0.015238116317916486, 0.003809503634415932, 0.0019047416391827013, -0.017142878313149715, 0.005714265629649172, 0.017142837601048618, -0.011428592327449971, -0.017142878313149704, -0.007619068336983501, -0.007619068336983492, -0.0019047823512837996, 0.0019047416391826811, -0.011428592327449992, -2.035605054945729e-08, 0.009523789620115653, -0.017142878313149725, 0.005714265629649183, -0.003809544346517029, 0.007619027624882403, 0.005714265629649173, 0.009523789620115665, -0.015238116317916451, -0.02476192629408269, -0.007619068336983489, 0.0038095036344159214, -0.003809544346516988, -0.01333335432268322, 0.003809503634415932, 0.034285695558147776, 0.019047599596281866, -0.015238116317916462, 0.0019047416391826805, -0.0038095443465170197, 0.019047599596281866, -2.035605055928739e-08, -0.01142859232744998, -0.01142859232745, -0.026666688289315926, -0.009523830332216751, 0.017142837601048636, 0.007619027624882413, -2.035605053962719e-08, 0.013333313610582168, 0.015238075605815365, -0.0019047823512837795, -0.003809544346516999, 0.011428551615348894, 0.011428551615348883, 0.015238075605815396, 0.009523789620115655, 0.005714265629649183, 0.019047599596281856, 0.024761885581981575, -0.003809544346517029, 0.028571409572448057, 0.030476171567681287, 0.005714265629649183, -0.0038095443465170405, 0.019047599596281856, 0.028571409572448057, 0.05714283950094665, 0.04380950553431401, 0.053333315510480185, 0.08380950743421205, 0.09333331741037822, 0.1104761753674774, 0.14476189128167571, 0.13333331931027628, 0.1485714152721422, 0.21714284710053888, 0.24761903902427074, 0.31999999484313385, 0.35047618676686576, 0.24571427702903748, 0.2571428490004369, 0.26666665897660313, 0.31619047085266744, 0.4228571425857289, 0.46476190648086013, 0.48952381241889226, 0.46285714448562687, 0.4971428603998252, 0.4857142884284258, 0.4971428603998253, 0.5333333383092568, 0.49333333640935884, 0.49904762239505845, 0.5771428641996214, 0.5333333383092568, 0.5657142922282219, 0.6076190561233531, 0.5904761981662541, 0.6190476280947527, 0.6419047720375515, 0.6228571520852192, 0.6323809620613853, 0.6742857259565166]}], [{"shape": [101], "values": [0.058, 1.16, 2.32, 3.48, 4.64, 5.8, 6.96, 8.12, 9.28, 10.44, 11.6, 12.76, 13.92, 15.08, 16.24, 17.4, 18.56, 19.72, 20.88, 22.04, 23.2, 24.36, 25.52, 26.68, 27.84, 29.0, 30.16, 31.32, 32.48, 33.64, 34.8, 35.96, 37.12, 38.28, 39.44, 40.6, 41.76, 42.92, 44.08, 45.24, 46.4, 47.56, 48.72, 49.88, 51.04, 52.2, 53.36, 54.52, 55.68, 56.84, 58.0, 59.16, 60.32, 61.48, 62.64, 63.8, 64.96, 66.12, 67.28, 68.44, 69.6, 70.76, 71.92, 73.08, 74.24, 75.4, 76.56, 77.72, 78.88, 80.04, 81.2, 82.36, 83.52, 84.68, 85.84, 87.0, 88.16, 89.32, 90.48, 91.64, 92.8, 93.96, 95.12, 96.28, 97.44, 98.6, 99.76, 100.92, 102.08, 103.24, 104.4, 105.56, 106.72, 107.88, 109.04, 110.2, 111.36, 112.52, 113.68, 114.84, 116.0]}, {"shape": [101], "values": [-0.09523812011771259, -0.009523830332216739, -0.009523830332216729, -0.003809544346517021, -0.01333335432268322, 0.005714265629649173, -0.0057143063417502615, 0.0019047416391826811, 0.013333313610582126, 0.022857123586748337, -2.035605054945729e-08, -0.020952402303616193, -0.009523830332216739, 0.0019047416391827022, -0.007619068336983501, -0.0038095443465170405, -0.00571430634175026, 0.015238075605815365, -0.0019047823512837805, -0.01714287831314971, 0.0019047416391827022, -0.0019047823512837903, 0.005714265629649173, -0.005714306341750272, -0.007619068336983501, -0.015238116317916451, -0.0019047823512837684, -0.013333354322683233, 0.013333313610582154, -0.009523830332216739, 0.007619027624882434, 0.0019047416391827024, -0.009523830332216763, -0.009523830332216763, -0.019047640308382945, 0.01904759959628186, -0.007619068336983499, 0.007619027624882424, 0.005714265629649183, -0.0019047823512837903, 0.001904741639182702, -0.009523830332216751, 0.009523789620115665, 0.02666664757721483, 0.0038095036344159426, 0.017142837601048604, -2.035605052806237e-08, 0.017142837601048618, -0.019047640308382945, -2.035605054887905e-08, -0.003809544346517021, 0.03047617156768132, 0.005714265629649172, 0.0038095036344159214, 0.02666664757721482, 0.020952361591515093, 0.030476171567681287, 0.009523789620115675, 0.036190457553381024, 0.015238075605815388, 0.013333313610582135, 0.013333313610582135, 0.04952379152001372, 0.02857140957244807, 0.0685714114723461, 0.0819047454389788, 0.09333331741037824, 0.0685714114723461, 0.09714284140084471, 0.10285712738654446, 0.08190474543897878, 0.12761903332457655, 0.16761903522447463, 0.24761903902427074, 0.2704761829670696, 0.36380952073349837, 0.4247619045809621, 0.4933333364093588, 0.5638095302329886, 0.5790476261948546, 0.6438095340327848, 0.718095251846881, 0.851428591513208, 0.8761904974512401, 0.9104762133654384, 0.899047641394039, 0.8971428793988058, 0.9257143093273044, 0.9619047872367359, 0.9542857392558028, 0.9904762171652344, 0.9885714551700012, 0.9961905031509343, 0.9942857411557009, 0.9961905031509343, 0.9904762171652344, 0.9980952651461674, 0.9942857411557009, 0.9942857411557009, 0.9980952651461674, 0.9885714551700012]}], [{"shape": [101], "values": [0.058, 1.16, 2.32, 3.48, 4.64, 5.8, 6.96, 8.12, 9.28, 10.44, 11.6, 12.76, 13.92, 15.08, 16.24, 17.4, 18.56, 19.72, 20.88, 22.04, 23.2, 24.36, 25.52, 26.68, 27.84, 29.0, 30.16, 31.32, 32.48, 33.64, 34.8, 35.96, 37.12, 38.28, 39.44, 40.6, 41.76, 42.92, 44.08, 45.24, 46.4, 47.56, 48.72, 49.88, 51.04, 52.2, 53.36, 54.52, 55.68, 56.84, 58.0, 59.16, 60.32, 61.48, 62.64, 63.8, 64.96, 66.12, 67.28, 68.44, 69.6, 70.76, 71.92, 73.08, 74.24, 75.4, 76.56, 77.72, 78.88, 80.04, 81.2, 82.36, 83.52, 84.68, 85.84, 87.0, 88.16, 89.32, 90.48, 91.64, 92.8, 93.96, 95.12, 96.28, 97.44, 98.6, 99.76, 100.92, 102.08, 103.24, 104.4, 105.56, 106.72, 107.88, 109.04, 110.2, 111.36, 112.52, 113.68, 114.84, 116.0]}, {"shape": [101], "values": [-0.09523812011771259, -0.009523830332216739, -0.019047640308382966, -0.00761906833698351, -0.0076190683369835215, 0.007619027624882413, -0.011428592327450004, -2.035605053847071e-08, 0.003809503634415942, -0.013333354322683233, -0.009523830332216739, -0.00380954434651703, -0.009523830332216763, -0.019047640308382945, -2.035605052806237e-08, -0.020952402303616207, -0.0019047823512837805, 0.007619027624882413, -2.035605054887905e-08, -0.0019047823512837684, -2.035605054887905e-08, -0.015238116317916483, 0.0038095036344159214, 0.005714265629649173, 0.015238075605815388, 0.009523789620115642, 0.030476171567681287, 0.013333313610582145, 0.009523789620115642, -2.035605054887905e-08, 0.007619027624882413, 0.005714265629649173, 0.0038095036344159526, 0.011428551615348906, 0.001904741639182711, 0.0057142656296491935, -0.007619068336983511, 0.005714265629649172, -0.011428592327449992, 0.005714265629649173, 0.009523789620115644, -0.009523830332216751, 0.0038095036344159322, 0.007619027624882424, 0.0019047416391826805, -0.0019047823512837799, 0.020952361591515086, 0.009523789620115653, -0.011428592327450004, -0.0019047823512837899, 0.017142837601048625, -0.011428592327450004, -0.007619068336983501, 0.003809503634415942, 0.019047599596281845, 0.011428551615348906, 0.011428551615348885, 0.0038095036344159526, -0.003809544346517021, -0.005714306341750281, -2.035605052921885e-08, 0.003809503634415932, 0.005714265629649173, -0.00761906833698351, 0.02666664757721482, 0.026666647577214816, -2.035605055928739e-08, -2.035605053847071e-08, -2.035605053962719e-08, 0.009523789620115667, 0.019047599596281845, 0.005714265629649183, 0.013333313610582145, 0.007619027624882403, 0.020952361591515086, 0.0247618855819816, 0.019047599596281866, 0.0038095036344159418, -2.0356050527484126e-08, 0.009523789620115653, 0.013333313610582124, 0.017142837601048625, -0.0019047823512837799, 0.02095236159151509, 0.020952361591515093, 0.011428551615348885, 0.024761885581981568, 0.03047617156768131, 0.041904743539080726, -0.0019047823512838003, 0.05904760149617991, 0.02666664757721482, 0.017142837601048618, 0.020952361591515086, 0.024761885581981585, 0.0019047416391827013, 0.019047599596281866, 0.03428569555814777, 0.04380950553431398, 0.01904759959628186, 0.019047599596281866]}]], "xlim": [-5.7391000000000005, 121.7971], "xscale": "linear", "ylim": [-0.06, 1.08], "yscale": "linear"}, {"bars": [], "collections": [{"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[0.6896077221491249, 0.0], [0.9816780308062998, 0.0]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[0.20054420685636343, 1.0], [0.8677551229009214, 1.0]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[0.6995011466553186, 2.0], [0.9821315455670696, 2.0]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[0.003718800682261965, 3.0], [0.06757821414626014, 3.0]]}]}], "images": [], "lines": [[{"shape": [1], "values": [0.8971428793988058]}, {"shape": [1], "values": [0]}], [{"shape": [1], "values": [0.6896077221491249]}, {"shape": [1], "values": [0]}], [{"shape": [1], "values": [0.9816780308062998]}, {"shape": [1], "values": [0]}], [{"shape": [1], "values": [0.5307029526967919]}, {"shape": [1], "values": [1]}], [{"shape": [1], "values": [0.20054420685636343]}, {"shape": [1], "values": [1]}], [{"shape": [1], "values": [0.8677551229009214]}, {"shape": [1], "values": [1]}], [{"shape": [1], "values": [0.9326077336910056]}, {"shape": [1], "values": [2]}], [{"shape": [1], "values": [0.6995011466553186]}, {"shape": [1], "values": [2]}], [{"shape": [1], "values": [0.9821315455670696]}, {"shape": [1], "values": [2]}], [{"shape": [1], "values": [0.016507916935970868]}, {"shape": [1], "values": [3]}], [{"shape": [1], "values": [0.003718800682261965]}, {"shape": [1], "values": [3]}], [{"shape": [1], "values": [0.06757821414626014]}, {"shape": [1], "values": [3]}]], "xlim": [-0.08, 1.1], "xscale": "linear", "ylim": [3.15, -0.15000000000000002], "yscale": "linear"}, {"bars": [], "collections": [{"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "paths": [{"shape": [205, 2], "values": [[0.058, 0.0], [0.058, -0.14285714285714282], [1.16, -0.03238095238095239], [2.32, -0.030476190476190473], [3.48, -0.019047619047619053], [4.64, -0.00571428571428572], [5.8, -0.03619047619047617], [6.96, -0.03999999999999999], [8.12, -0.017142857142857147], [9.28, -0.030476190476190487], [10.44, -0.04571428571428571], [11.6, -0.04190476190476189], [12.76, -0.04000000000000002], [13.92, -0.011428571428571427], [15.08, -0.005714285714285723], [16.24, -0.0019047619047619063], [17.4, 0.011428571428571427], [18.56, 0.10857142857142854], [19.72, 0.20571428571428574], [20.88, 0.29523809523809524], [22.04, 0.3847619047619048], [23.2, 0.45142857142857146], [24.36, 0.5713809523809524], [25.52, 0.699047619047619], [26.68, 0.8057142857142856], [27.84, 0.8361904761904762], [29.0, 0.8476190476190476], [30.16, 0.8628571428571429], [31.32, 0.9504761904761905], [32.48, 0.9904761904761905], [33.64, 0.979047619047619], [34.8, 0.9904761904761905], [35.96, 0.980952380952381], [37.12, 0.9923809523809523], [38.28, 0.9942857142857143], [39.44, 0.9923809523809523], [40.6, 1.0], [41.76, 0.9961904761904762], [42.92, 0.9961904761904762], [44.08, 0.9961904761904762], [45.24, 0.9961904761904762], [46.4, 1.0], [47.56, 0.9942857142857143], [48.72, 1.0], [49.88, 1.0], [51.04, 1.0], [52.2, 1.0], [53.36, 1.0], [54.52, 1.0], [55.68, 1.0], [56.84, 1.0], [58.0, 1.0], [59.16, 1.0], [60.32, 0.9961904761904762], [61.48, 1.0], [62.64, 1.0], [63.8, 1.0], [64.96, 1.0], [66.12, 1.0], [67.28, 1.0], [68.44, 1.0], [69.6, 1.0], [70.76, 1.0], [71.92, 0.9923809523809523], [73.08, 0.9771428571428572], [74.24, 0.96], [75.4, 0.9695238095238095], [76.56, 0.9657142857142856], [77.72, 0.9638095238095238], [78.88, 0.9733333333333333], [80.04, 0.9790476190476189], [81.2, 0.9676190476190475], [82.36, 0.9790476190476189], [83.52, 0.9676190476190475], [84.68, 0.9657142857142856], [85.84, 0.9523809523809522], [87.0, 0.96], [88.16, 0.9561904761904761], [89.32, 0.9523809523809522], [90.48, 0.9657142857142856], [91.64, 0.96], [92.8, 0.9809523809523809], [93.96, 0.9714285714285714], [95.12, 0.9752380952380952], [96.28, 0.9904761904761905], [97.44, 0.9885714285714285], [98.6, 0.9904761904761905], [99.76, 0.9961904761904762], [100.92, 1.0], [102.08, 0.980952380952381], [103.24, 0.9904761904761905], [104.4, 0.9942857142857143], [105.56, 0.9885714285714284], [106.72, 0.9904761904761905], [107.88, 1.0], [109.04, 1.0], [110.2, 0.9904761904761905], [111.36, 1.0], [112.52, 0.9885714285714285], [113.68, 0.9961904761904762], [114.84, 0.9904761904761905], [116.0, 0.9961904761904762], [116.0, 1.0], [116.0, 1.0], [114.84, 1.0], [113.68, 1.0], [112.52, 1.0], [111.36, 1.0], [110.2, 1.0], [109.04, 1.0], [107.88, 1.0], [106.72, 1.0], [105.56, 1.0], [104.4, 1.0], [103.24, 1.0], [102.08, 1.0], [100.92, 1.0], [99.76, 1.0], [98.6, 1.0], [97.44, 1.0], [96.28, 1.0], [95.12, 0.9961904761904762], [93.96, 0.9961904761904762], [92.8, 0.998095238095238], [91.64, 0.9961904761904762], [90.48, 0.9904761904761905], [89.32, 0.9961904761904762], [88.16, 1.0], [87.0, 0.998095238095238], [85.84, 0.9961904761904762], [84.68, 0.9923809523809523], [83.52, 0.9961904761904762], [82.36, 1.0], [81.2, 0.9961904761904762], [80.04, 1.0], [78.88, 0.998095238095238], [77.72, 1.0], [76.56, 1.0], [75.4, 0.998095238095238], [74.24, 1.0], [73.08, 1.0], [71.92, 1.0], [70.76, 1.0], [69.6, 1.0], [68.44, 1.0], [67.28, 1.0], [66.12, 1.0], [64.96, 1.0], [63.8, 1.0], [62.64, 1.0], [61.48, 1.0], [60.32, 1.0], [59.16, 1.0], [58.0, 1.0], [56.84, 1.0], [55.68, 1.0], [54.52, 1.0], [53.36, 1.0], [52.2, 1.0], [51.04, 1.0], [49.88, 1.0], [48.72, 1.0], [47.56, 1.0], [46.4, 1.0], [45.24, 1.0], [44.08, 1.0], [42.92, 1.0], [41.76, 1.0], [40.6, 1.0], [39.44, 1.0], [38.28, 1.0], [37.12, 1.0], [35.96, 1.0], [34.8, 1.0], [33.64, 1.0], [32.48, 1.0], [31.32, 1.0], [30.16, 0.998095238095238], [29.0, 0.998095238095238], [27.84, 0.9923809523809523], [26.68, 0.9847619047619047], [25.52, 0.9390476190476189], [24.36, 0.9276190476190477], [23.2, 0.8095238095238094], [22.04, 0.7447619047619048], [20.88, 0.5961904761904763], [19.72, 0.4761904761904763], [18.56, 0.37142857142857144], [17.4, 0.21714285714285717], [16.24, 0.14857142857142858], [15.08, 0.1352380952380952], [13.92, 0.13142857142857142], [12.76, 0.05142857142857143], [11.6, 0.009523809523809532], [10.44, 0.009523809523809523], [9.28, 0.01714285714285715], [8.12, 0.024761904761904787], [6.96, 0.041904761904761896], [5.8, 0.024761904761904773], [4.64, 0.04], [3.48, 0.026666666666666672], [2.32, 0.01523809523809525], [1.16, 0.013333333333333345], [0.058, 0.0], [0.058, 0.0]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "paths": [{"shape": [205, 2], "values": [[0.058, 0.0], [0.058, -0.14285714285714282], [1.16, -0.03238095238095239], [2.32, -0.020952380952380972], [3.48, -0.020952380952380948], [4.64, -0.022857142857142878], [5.8, -0.043809523809523805], [6.96, -0.009523809523809523], [8.12, -0.03428571428571429], [9.28, -0.003809523809523813], [10.44, -0.0057142857142857195], [11.6, -0.057142857142857134], [12.76, -0.020952380952380934], [13.92, 0.0019047619047619067], [15.08, 0.059047619047619064], [16.24, 0.15619047619047619], [17.4, 0.1580952380952381], [18.56, 0.2132857142857143], [19.72, 0.3485714285714286], [20.88, 0.379047619047619], [22.04, 0.4552380952380952], [23.2, 0.7351904761904762], [24.36, 0.8247619047619047], [25.52, 0.8761904761904762], [26.68, 0.9276190476190477], [27.84, 0.96], [29.0, 0.9695238095238095], [30.16, 0.9733333333333333], [31.32, 0.9904761904761905], [32.48, 0.9961904761904762], [33.64, 0.9942857142857143], [34.8, 0.9961904761904762], [35.96, 0.9961904761904762], [37.12, 1.0], [38.28, 0.9961904761904762], [39.44, 1.0], [40.6, 1.0], [41.76, 0.9923809523809523], [42.92, 0.9961904761904762], [44.08, 0.9961904761904762], [45.24, 1.0], [46.4, 1.0], [47.56, 1.0], [48.72, 1.0], [49.88, 1.0], [51.04, 1.0], [52.2, 0.9961904761904762], [53.36, 1.0], [54.52, 1.0], [55.68, 1.0], [56.84, 1.0], [58.0, 0.9961904761904762], [59.16, 1.0], [60.32, 1.0], [61.48, 1.0], [62.64, 1.0], [63.8, 0.9961904761904762], [64.96, 1.0], [66.12, 1.0], [67.28, 0.9923809523809523], [68.44, 0.9904761904761905], [69.6, 1.0], [70.76, 0.9904761904761905], [71.92, 0.9733333333333333], [73.08, 0.9790476190476189], [74.24, 0.96], [75.4, 0.9695238095238095], [76.56, 0.96], [77.72, 0.96], [78.88, 0.96], [80.04, 0.979047619047619], [81.2, 0.9695238095238095], [82.36, 0.9866666666666667], [83.52, 0.9695238095238095], [84.68, 0.9752380952380951], [85.84, 0.9809523809523809], [87.0, 0.977142857142857], [88.16, 0.9790476190476189], [89.32, 0.9828571428571428], [90.48, 0.9961904761904762], [91.64, 0.9866666666666667], [92.8, 0.9942857142857143], [93.96, 0.9885714285714284], [95.12, 0.9923809523809523], [96.28, 0.9752380952380952], [97.44, 0.9942857142857143], [98.6, 0.9828571428571428], [99.76, 0.9904761904761905], [100.92, 0.9923809523809523], [102.08, 1.0], [103.24, 0.9961904761904762], [104.4, 0.9961904761904762], [105.56, 0.9961904761904762], [106.72, 0.9961904761904762], [107.88, 1.0], [109.04, 0.9961904761904762], [110.2, 0.9961904761904762], [111.36, 0.9961904761904762], [112.52, 1.0], [113.68, 0.9923809523809523], [114.84, 0.9961904761904762], [116.0, 0.9847619047619047], [116.0, 1.0], [116.0, 1.0], [114.84, 1.0], [113.68, 1.0], [112.52, 1.0], [111.36, 1.0], [110.2, 1.0], [109.04, 1.0], [107.88, 1.0], [106.72, 1.0], [105.56, 1.0], [104.4, 1.0], [103.24, 1.0], [102.08, 1.0], [100.92, 1.0], [99.76, 1.0], [98.6, 1.0], [97.44, 1.0], [96.28, 1.0], [95.12, 1.0], [93.96, 1.0], [92.8, 1.0], [91.64, 1.0], [90.48, 1.0], [89.32, 0.998095238095238], [88.16, 0.998095238095238], [87.0, 0.9961904761904762], [85.84, 1.0], [84.68, 1.0], [83.52, 0.998095238095238], [82.36, 1.0], [81.2, 0.9961904761904762], [80.04, 1.0], [78.88, 0.9961904761904762], [77.72, 0.9961904761904762], [76.56, 0.9885714285714285], [75.4, 0.998095238095238], [74.24, 0.9961904761904762], [73.08, 0.998095238095238], [71.92, 0.9961904761904762], [70.76, 1.0], [69.6, 1.0], [68.44, 1.0], [67.28, 1.0], [66.12, 1.0], [64.96, 1.0], [63.8, 1.0], [62.64, 1.0], [61.48, 1.0], [60.32, 1.0], [59.16, 1.0], [58.0, 1.0], [56.84, 1.0], [55.68, 1.0], [54.52, 1.0], [53.36, 1.0], [52.2, 1.0], [51.04, 1.0], [49.88, 1.0], [48.72, 1.0], [47.56, 1.0], [46.4, 1.0], [45.24, 1.0], [44.08, 1.0], [42.92, 1.0], [41.76, 1.0], [40.6, 1.0], [39.44, 1.0], [38.28, 1.0], [37.12, 1.0], [35.96, 1.0], [34.8, 1.0], [33.64, 1.0], [32.48, 1.0], [31.32, 1.0], [30.16, 1.0], [29.0, 1.0], [27.84, 1.0], [26.68, 1.0], [25.52, 1.0], [24.36, 0.9885714285714285], [23.2, 0.9714285714285714], [22.04, 0.9161904761904761], [20.88, 0.8171428571428572], [19.72, 0.7257142857142859], [18.56, 0.5924285714285707], [17.4, 0.4438095238095238], [16.24, 0.38285714285714295], [15.08, 0.2076190476190476], [13.92, 0.12571428571428572], [12.76, 0.059047619047619064], [11.6, 0.03238095238095239], [10.44, 0.03433333333333264], [9.28, 0.047619047619047616], [8.12, 0.020952380952380948], [6.96, 0.022857142857142878], [5.8, 0.017142857142857158], [4.64, 0.003809523809523813], [3.48, 0.003809523809523813], [2.32, 0.015238095238095231], [1.16, 0.013333333333333345], [0.058, 0.0], [0.058, 0.0]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "paths": [{"shape": [205, 2], "values": [[0.058, 0.0], [0.058, -0.14285714285714282], [1.16, -0.03238095238095239], [2.32, -0.02666666666666667], [3.48, -0.03809523809523808], [4.64, -0.01142857142857144], [5.8, -0.02666666666666667], [6.96, -0.030476190476190473], [8.12, -0.030476190476190473], [9.28, -0.019047619047619063], [10.44, -0.005714285714285702], [11.6, -0.013380952380952358], [12.76, 0.02666666666666666], [13.92, 0.06285714285714285], [15.08, 0.11238095238095236], [16.24, 0.1580952380952381], [17.4, 0.21142857142857144], [18.56, 0.259047619047619], [19.72, 0.33714285714285713], [20.88, 0.45904761904761915], [22.04, 0.47804761904761905], [23.2, 0.6114285714285713], [24.36, 0.6894761904761906], [25.52, 0.8075714285714286], [26.68, 0.8971428571428571], [27.84, 0.9619047619047617], [29.0, 0.9752380952380951], [30.16, 0.9885714285714285], [31.32, 1.0], [32.48, 1.0], [33.64, 0.9923809523809523], [34.8, 0.9942857142857143], [35.96, 0.9942857142857143], [37.12, 0.9961904761904762], [38.28, 0.9942857142857143], [39.44, 0.9961904761904762], [40.6, 1.0], [41.76, 0.9923809523809523], [42.92, 0.9942857142857143], [44.08, 0.9942857142857143], [45.24, 0.9942857142857143], [46.4, 1.0], [47.56, 1.0], [48.72, 1.0], [49.88, 1.0], [51.04, 1.0], [52.2, 0.9961904761904762], [53.36, 0.9961904761904762], [54.52, 1.0], [55.68, 1.0], [56.84, 1.0], [58.0, 0.9961904761904762], [59.16, 0.9961904761904762], [60.32, 0.9961904761904762], [61.48, 1.0], [62.64, 1.0], [63.8, 0.9942857142857143], [64.96, 1.0], [66.12, 0.9942857142857143], [67.28, 1.0], [68.44, 0.9961904761904762], [69.6, 1.0], [70.76, 0.9961904761904762], [71.92, 0.9961904761904762], [73.08, 1.0], [74.24, 0.9942857142857143], [75.4, 1.0], [76.56, 0.9923809523809523], [77.72, 0.9961904761904762], [78.88, 0.9923809523809523], [80.04, 0.9771428571428572], [81.2, 0.9619047619047617], [82.36, 0.9828571428571428], [83.52, 0.9695238095238095], [84.68, 0.977142857142857], [85.84, 0.9790476190476189], [87.0, 0.9828571428571428], [88.16, 0.9790476190476189], [89.32, 0.9866666666666667], [90.48, 0.9942857142857143], [91.64, 0.9885714285714284], [92.8, 0.9847619047619047], [93.96, 0.9847619047619047], [95.12, 0.9885714285714285], [96.28, 0.9885714285714285], [97.44, 0.9904761904761905], [98.6, 0.9885714285714284], [99.76, 0.9847619047619047], [100.92, 0.9961904761904762], [102.08, 0.9885714285714285], [103.24, 0.9923809523809523], [104.4, 0.9961904761904762], [105.56, 0.9942857142857143], [106.72, 1.0], [107.88, 0.9923809523809523], [109.04, 0.9942857142857143], [110.2, 0.9961904761904762], [111.36, 0.9885714285714285], [112.52, 0.9961904761904762], [113.68, 0.9904761904761905], [114.84, 0.9942857142857143], [116.0, 0.9809523809523809], [116.0, 1.0], [116.0, 1.0], [114.84, 1.0], [113.68, 1.0], [112.52, 1.0], [111.36, 1.0], [110.2, 1.0], [109.04, 1.0], [107.88, 1.0], [106.72, 1.0], [105.56, 1.0], [104.4, 1.0], [103.24, 1.0], [102.08, 1.0], [100.92, 1.0], [99.76, 0.9961904761904762], [98.6, 1.0], [97.44, 1.0], [96.28, 1.0], [95.12, 1.0], [93.96, 1.0], [92.8, 0.998095238095238], [91.64, 1.0], [90.48, 1.0], [89.32, 1.0], [88.16, 1.0], [87.0, 1.0], [85.84, 1.0], [84.68, 1.0], [83.52, 1.0], [82.36, 1.0], [81.2, 1.0], [80.04, 1.0], [78.88, 1.0], [77.72, 1.0], [76.56, 1.0], [75.4, 1.0], [74.24, 1.0], [73.08, 1.0], [71.92, 1.0], [70.76, 1.0], [69.6, 1.0], [68.44, 1.0], [67.28, 1.0], [66.12, 1.0], [64.96, 1.0], [63.8, 1.0], [62.64, 1.0], [61.48, 1.0], [60.32, 1.0], [59.16, 1.0], [58.0, 1.0], [56.84, 1.0], [55.68, 1.0], [54.52, 1.0], [53.36, 1.0], [52.2, 1.0], [51.04, 1.0], [49.88, 1.0], [48.72, 1.0], [47.56, 1.0], [46.4, 1.0], [45.24, 1.0], [44.08, 1.0], [42.92, 1.0], [41.76, 1.0], [40.6, 1.0], [39.44, 1.0], [38.28, 1.0], [37.12, 1.0], [35.96, 1.0], [34.8, 1.0], [33.64, 1.0], [32.48, 1.0], [31.32, 1.0], [30.16, 1.0], [29.0, 1.0], [27.84, 1.0], [26.68, 0.998095238095238], [25.52, 0.9847619047619047], [24.36, 0.9923809523809523], [23.2, 0.9542857142857142], [22.04, 0.899047619047619], [20.88, 0.801904761904762], [19.72, 0.6647619047619048], [18.56, 0.6038095238095237], [17.4, 0.487666666666666], [16.24, 0.36952380952380953], [15.08, 0.29523809523809524], [13.92, 0.24], [12.76, 0.1657142857142857], [11.6, 0.09147619047618978], [10.44, 0.04], [9.28, 0.03619047619047619], [8.12, 0.011428571428571439], [6.96, 0.007619047619047625], [5.8, 0.017142857142857158], [4.64, 0.04952380952380952], [3.48, 0.0057142857142857195], [2.32, 0.003809523809523813], [1.16, 0.013333333333333345], [0.058, 0.0], [0.058, 0.0]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "paths": [{"shape": [205, 2], "values": [[0.058, 0.0], [0.058, -0.14285714285714282], [1.16, -0.03238095238095239], [2.32, -0.01523809523809525], [3.48, -0.022857142857142857], [4.64, -0.015238095238095238], [5.8, -0.022857142857142868], [6.96, -0.013333333333333345], [8.12, -0.030476190476190462], [9.28, -0.013333333333333345], [10.44, 0.0057142857142857195], [11.6, 0.0038095238095238026], [12.76, 0.007619047619047616], [13.92, 0.013333333333333343], [15.08, 0.036190476190476197], [16.24, 0.049523809523809526], [17.4, 0.08380952380952379], [18.56, 0.12], [19.72, 0.18095238095238098], [20.88, 0.2895238095238095], [22.04, 0.37333333333333346], [23.2, 0.48000000000000004], [24.36, 0.7257142857142856], [25.52, 0.7619047619047619], [26.68, 0.8133333333333334], [27.84, 0.9161904761904762], [29.0, 0.9580952380952382], [30.16, 0.9904761904761905], [31.32, 1.0], [32.48, 0.9961904761904762], [33.64, 1.0], [34.8, 1.0], [35.96, 1.0], [37.12, 1.0], [38.28, 1.0], [39.44, 1.0], [40.6, 1.0], [41.76, 1.0], [42.92, 1.0], [44.08, 1.0], [45.24, 1.0], [46.4, 1.0], [47.56, 1.0], [48.72, 1.0], [49.88, 1.0], [51.04, 1.0], [52.2, 1.0], [53.36, 1.0], [54.52, 1.0], [55.68, 1.0], [56.84, 1.0], [58.0, 1.0], [59.16, 1.0], [60.32, 1.0], [61.48, 1.0], [62.64, 1.0], [63.8, 1.0], [64.96, 1.0], [66.12, 1.0], [67.28, 1.0], [68.44, 1.0], [69.6, 1.0], [70.76, 0.9961904761904762], [71.92, 0.9961904761904762], [73.08, 1.0], [74.24, 0.9961904761904762], [75.4, 0.980952380952381], [76.56, 0.9961904761904762], [77.72, 0.9942857142857143], [78.88, 0.9866666666666667], [80.04, 0.9904761904761905], [81.2, 0.9942857142857143], [82.36, 0.9904761904761905], [83.52, 0.9847619047619047], [84.68, 0.9828571428571428], [85.84, 0.9942857142857143], [87.0, 0.9904761904761905], [88.16, 0.9885714285714285], [89.32, 0.9885714285714284], [90.48, 0.9847619047619047], [91.64, 0.9866666666666667], [92.8, 0.9885714285714285], [93.96, 0.9828571428571428], [95.12, 0.9942857142857143], [96.28, 0.9790476190476189], [97.44, 0.9923809523809523], [98.6, 0.9961904761904762], [99.76, 0.9961904761904762], [100.92, 0.9942857142857143], [102.08, 0.9866666666666667], [103.24, 0.9942857142857143], [104.4, 0.9961904761904762], [105.56, 0.9961904761904762], [106.72, 0.9904761904761905], [107.88, 0.9885714285714285], [109.04, 0.9961904761904762], [110.2, 0.9847619047619047], [111.36, 0.9828571428571428], [112.52, 0.9961904761904762], [113.68, 0.9942857142857143], [114.84, 0.9961904761904762], [116.0, 0.9942857142857143], [116.0, 1.0], [116.0, 1.0], [114.84, 1.0], [113.68, 1.0], [112.52, 1.0], [111.36, 1.0], [110.2, 1.0], [109.04, 1.0], [107.88, 1.0], [106.72, 1.0], [105.56, 1.0], [104.4, 1.0], [103.24, 1.0], [102.08, 1.0], [100.92, 1.0], [99.76, 1.0], [98.6, 1.0], [97.44, 1.0], [96.28, 0.9942857142857143], [95.12, 1.0], [93.96, 1.0], [92.8, 1.0], [91.64, 1.0], [90.48, 1.0], [89.32, 1.0], [88.16, 1.0], [87.0, 1.0], [85.84, 1.0], [84.68, 1.0], [83.52, 1.0], [82.36, 1.0], [81.2, 1.0], [80.04, 1.0], [78.88, 1.0], [77.72, 1.0], [76.56, 1.0], [75.4, 1.0], [74.24, 1.0], [73.08, 1.0], [71.92, 1.0], [70.76, 1.0], [69.6, 1.0], [68.44, 1.0], [67.28, 1.0], [66.12, 1.0], [64.96, 1.0], [63.8, 1.0], [62.64, 1.0], [61.48, 1.0], [60.32, 1.0], [59.16, 1.0], [58.0, 1.0], [56.84, 1.0], [55.68, 1.0], [54.52, 1.0], [53.36, 1.0], [52.2, 1.0], [51.04, 1.0], [49.88, 1.0], [48.72, 1.0], [47.56, 1.0], [46.4, 1.0], [45.24, 1.0], [44.08, 1.0], [42.92, 1.0], [41.76, 1.0], [40.6, 1.0], [39.44, 1.0], [38.28, 1.0], [37.12, 1.0], [35.96, 1.0], [34.8, 1.0], [33.64, 1.0], [32.48, 1.0], [31.32, 1.0], [30.16, 1.0], [29.0, 1.0], [27.84, 1.0], [26.68, 1.0], [25.52, 0.9961904761904762], [24.36, 0.977142857142857], [23.2, 0.9333333333333332], [22.04, 0.6933333333333334], [20.88, 0.5238095238095237], [19.72, 0.3657142857142857], [18.56, 0.32761904761904764], [17.4, 0.26285714285714284], [16.24, 0.1923809523809524], [15.08, 0.13333333333333333], [13.92, 0.0742857142857143], [12.76, 0.06476190476190476], [11.6, 0.057142857142857134], [10.44, 0.0380952380952381], [9.28, 0.03238095238095239], [8.12, 0.011428571428571439], [6.96, 0.017142857142857158], [5.8, 0.024761904761904763], [4.64, 0.020952380952380972], [3.48, 0.007619047619047616], [2.32, 0.013333333333333324], [1.16, 0.013333333333333345], [0.058, 0.0], [0.058, 0.0]]}]}], "images": [], "lines": [[{"shape": [101], "values": [0.058, 1.16, 2.32, 3.48, 4.64, 5.8, 6.96, 8.12, 9.28, 10.44, 11.6, 12.76, 13.92, 15.08, 16.24, 17.4, 18.56, 19.72, 20.88, 22.04, 23.2, 24.36, 25.52, 26.68, 27.84, 29.0, 30.16, 31.32, 32.48, 33.64, 34.8, 35.96, 37.12, 38.28, 39.44, 40.6, 41.76, 42.92, 44.08, 45.24, 46.4, 47.56, 48.72, 49.88, 51.04, 52.2, 53.36, 54.52, 55.68, 56.84, 58.0, 59.16, 60.32, 61.48, 62.64, 63.8, 64.96, 66.12, 67.28, 68.44, 69.6, 70.76, 71.92, 73.08, 74.24, 75.4, 76.56, 77.72, 78.88, 80.04, 81.2, 82.36, 83.52, 84.68, 85.84, 87.0, 88.16, 89.32, 90.48, 91.64, 92.8, 93.96, 95.12, 96.28, 97.44, 98.6, 99.76, 100.92, 102.08, 103.24, 104.4, 105.56, 106.72, 107.88, 109.04, 110.2, 111.36, 112.52, 113.68, 114.84, 116.0]}, {"shape": [101], "values": [-0.09523809523809523, -0.009523809523809533, -0.0019047619047619063, 2.8912057932946783e-19, 0.019047619047619053, -0.003809523809523804, -0.003809523809523803, 0.007619047619047626, -0.007619047619047626, -0.022857142857142843, -0.019047619047619042, -0.013333333333333355, 0.020952380952380948, 0.05904761904761905, 0.06476190476190476, 0.08190476190476191, 0.2057142857142857, 0.32000000000000006, 0.4723809523809524, 0.5980952380952381, 0.6761904761904761, 0.8019047619047619, 0.8571428571428572, 0.9352380952380952, 0.9619047619047617, 0.9847619047619047, 0.9866666666666667, 0.998095238095238, 1.0, 0.9961904761904762, 1.0, 0.998095238095238, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 0.998095238095238, 0.998095238095238, 0.9847619047619047, 0.9885714285714285, 0.9885714285714284, 0.9885714285714284, 0.9961904761904762, 0.9885714285714285, 0.9923809523809523, 0.9828571428571428, 0.9790476190476189, 0.9790476190476189, 0.9847619047619047, 0.9885714285714284, 0.9771428571428572, 0.9752380952380951, 0.9809523809523809, 0.9923809523809523, 0.9847619047619047, 0.9904761904761905, 1.0, 0.9961904761904762, 0.9961904761904762, 1.0, 1.0, 1.0, 1.0, 1.0, 0.9961904761904762, 0.9961904761904762, 1.0, 1.0, 0.9961904761904762, 1.0, 1.0, 1.0, 1.0, 1.0]}], [{"shape": [101], "values": [0.058, 1.16, 2.32, 3.48, 4.64, 5.8, 6.96, 8.12, 9.28, 10.44, 11.6, 12.76, 13.92, 15.08, 16.24, 17.4, 18.56, 19.72, 20.88, 22.04, 23.2, 24.36, 25.52, 26.68, 27.84, 29.0, 30.16, 31.32, 32.48, 33.64, 34.8, 35.96, 37.12, 38.28, 39.44, 40.6, 41.76, 42.92, 44.08, 45.24, 46.4, 47.56, 48.72, 49.88, 51.04, 52.2, 53.36, 54.52, 55.68, 56.84, 58.0, 59.16, 60.32, 61.48, 62.64, 63.8, 64.96, 66.12, 67.28, 68.44, 69.6, 70.76, 71.92, 73.08, 74.24, 75.4, 76.56, 77.72, 78.88, 80.04, 81.2, 82.36, 83.52, 84.68, 85.84, 87.0, 88.16, 89.32, 90.48, 91.64, 92.8, 93.96, 95.12, 96.28, 97.44, 98.6, 99.76, 100.92, 102.08, 103.24, 104.4, 105.56, 106.72, 107.88, 109.04, 110.2, 111.36, 112.52, 113.68, 114.84, 116.0]}, {"shape": [101], "values": [-0.09523809523809523, -0.009523809523809533, -0.0038095238095238126, -0.0057142857142857195, -0.007619047619047626, -0.005714285714285709, 0.011428571428571439, -0.0057142857142857195, 0.022857142857142857, 0.01523809523809524, -0.01904761904761904, 0.019047619047619053, 0.057142857142857155, 0.13333333333333333, 0.24190476190476193, 0.2895238095238095, 0.46666666666666673, 0.5676190476190477, 0.6323809523809524, 0.7085714285714285, 0.8895238095238095, 0.9352380952380952, 0.9885714285714284, 0.9942857142857143, 0.9923809523809523, 0.9961904761904762, 0.9961904761904762, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 0.998095238095238, 0.9885714285714285, 0.9904761904761905, 0.9847619047619047, 0.9866666666666667, 0.9790476190476189, 0.9809523809523809, 0.9847619047619047, 0.9961904761904762, 0.9866666666666667, 0.998095238095238, 0.9904761904761905, 0.9923809523809523, 0.9942857142857143, 0.9866666666666667, 0.9904761904761905, 0.9923809523809523, 1.0, 0.9942857142857143, 1.0, 0.998095238095238, 0.998095238095238, 0.9961904761904762, 1.0, 0.998095238095238, 1.0, 0.998095238095238, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 0.998095238095238, 1.0, 1.0]}], [{"shape": [101], "values": [0.058, 1.16, 2.32, 3.48, 4.64, 5.8, 6.96, 8.12, 9.28, 10.44, 11.6, 12.76, 13.92, 15.08, 16.24, 17.4, 18.56, 19.72, 20.88, 22.04, 23.2, 24.36, 25.52, 26.68, 27.84, 29.0, 30.16, 31.32, 32.48, 33.64, 34.8, 35.96, 37.12, 38.28, 39.44, 40.6, 41.76, 42.92, 44.08, 45.24, 46.4, 47.56, 48.72, 49.88, 51.04, 52.2, 53.36, 54.52, 55.68, 56.84, 58.0, 59.16, 60.32, 61.48, 62.64, 63.8, 64.96, 66.12, 67.28, 68.44, 69.6, 70.76, 71.92, 73.08, 74.24, 75.4, 76.56, 77.72, 78.88, 80.04, 81.2, 82.36, 83.52, 84.68, 85.84, 87.0, 88.16, 89.32, 90.48, 91.64, 92.8, 93.96, 95.12, 96.28, 97.44, 98.6, 99.76, 100.92, 102.08, 103.24, 104.4, 105.56, 106.72, 107.88, 109.04, 110.2, 111.36, 112.52, 113.68, 114.84, 116.0]}, {"shape": [101], "values": [-0.09523809523809523, -0.009523809523809533, -0.011428571428571439, -0.017142857142857147, 0.020952380952380962, 0.0, -0.011428571428571439, -0.007619047619047627, 0.0019047619047618959, 0.019047619047619063, 0.028571428571428564, 0.06285714285714285, 0.1238095238095238, 0.17142857142857146, 0.26285714285714284, 0.3619047619047619, 0.4228571428571429, 0.46476190476190476, 0.6419047619047619, 0.7371428571428571, 0.8247619047619047, 0.8876190476190476, 0.9390476190476189, 0.9828571428571428, 0.9885714285714284, 0.9923809523809523, 0.9942857142857143, 1.0, 1.0, 0.998095238095238, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 0.998095238095238, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 0.998095238095238, 1.0, 0.998095238095238, 0.9942857142857143, 0.998095238095238, 0.9942857142857143, 0.9961904761904762, 0.9923809523809523, 0.9942857142857143, 0.9942857142857143, 0.9923809523809523, 0.9942857142857143, 1.0, 0.998095238095238, 0.9923809523809523, 0.9961904761904762, 0.9961904761904762, 0.9942857142857143, 0.9961904761904762, 0.9961904761904762, 0.9904761904761905, 1.0, 0.998095238095238, 1.0, 1.0, 1.0, 1.0, 0.998095238095238, 1.0, 1.0, 0.9942857142857143, 1.0, 0.9961904761904762, 1.0, 0.9942857142857143]}], [{"shape": [101], "values": [0.058, 1.16, 2.32, 3.48, 4.64, 5.8, 6.96, 8.12, 9.28, 10.44, 11.6, 12.76, 13.92, 15.08, 16.24, 17.4, 18.56, 19.72, 20.88, 22.04, 23.2, 24.36, 25.52, 26.68, 27.84, 29.0, 30.16, 31.32, 32.48, 33.64, 34.8, 35.96, 37.12, 38.28, 39.44, 40.6, 41.76, 42.92, 44.08, 45.24, 46.4, 47.56, 48.72, 49.88, 51.04, 52.2, 53.36, 54.52, 55.68, 56.84, 58.0, 59.16, 60.32, 61.48, 62.64, 63.8, 64.96, 66.12, 67.28, 68.44, 69.6, 70.76, 71.92, 73.08, 74.24, 75.4, 76.56, 77.72, 78.88, 80.04, 81.2, 82.36, 83.52, 84.68, 85.84, 87.0, 88.16, 89.32, 90.48, 91.64, 92.8, 93.96, 95.12, 96.28, 97.44, 98.6, 99.76, 100.92, 102.08, 103.24, 104.4, 105.56, 106.72, 107.88, 109.04, 110.2, 111.36, 112.52, 113.68, 114.84, 116.0]}, {"shape": [101], "values": [-0.09523809523809523, -0.009523809523809533, -0.0019047619047619063, -0.011428571428571439, 0.0038095238095238134, 0.0038095238095238126, 0.00571428571428572, -0.007619047619047626, 0.00571428571428572, 0.020952380952380972, 0.030476190476190473, 0.0380952380952381, 0.036190476190476197, 0.09142857142857143, 0.11238095238095236, 0.16380952380952382, 0.22666666666666666, 0.2876190476190476, 0.4076190476190476, 0.5352380952380952, 0.7333333333333334, 0.9219047619047619, 0.9790476190476189, 0.9942857142857143, 0.9961904761904762, 0.998095238095238, 0.998095238095238, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 0.998095238095238, 1.0, 1.0, 1.0, 0.998095238095238, 1.0, 1.0, 0.9961904761904762, 0.9942857142857143, 1.0, 0.998095238095238, 0.9942857142857143, 0.9961904761904762, 0.9961904761904762, 0.9942857142857143, 0.9942857142857143, 0.998095238095238, 1.0, 0.9866666666666667, 0.998095238095238, 1.0, 1.0, 1.0, 0.9961904761904762, 1.0, 1.0, 1.0, 0.998095238095238, 0.9942857142857143, 1.0, 0.998095238095238, 0.998095238095238, 1.0, 1.0, 1.0, 1.0]}]], "xlim": [-5.7391000000000005, 121.7971], "xscale": "linear", "ylim": [-0.06, 1.08], "yscale": "linear"}, {"bars": [], "collections": [{"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[0.9900226757369616, 0.0], [0.9971882086167799, 0.0]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[0.9914739229024944, 1.0], [0.998639455782313, 1.0]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[0.9924716553287981, 2.0], [0.9971882086167799, 2.0]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[0.9927437641723356, 3.0], [0.9976417233560092, 3.0]]}]}], "images": [], "lines": [[{"shape": [1], "values": [0.9937414965986394]}, {"shape": [1], "values": [0]}], [{"shape": [1], "values": [0.9900226757369616]}, {"shape": [1], "values": [0]}], [{"shape": [1], "values": [0.9971882086167799]}, {"shape": [1], "values": [0]}], [{"shape": [1], "values": [0.9957369614512471]}, {"shape": [1], "values": [1]}], [{"shape": [1], "values": [0.9914739229024944]}, {"shape": [1], "values": [1]}], [{"shape": [1], "values": [0.998639455782313]}, {"shape": [1], "values": [1]}], [{"shape": [1], "values": [0.9951927437641723]}, {"shape": [1], "values": [2]}], [{"shape": [1], "values": [0.9924716553287981]}, {"shape": [1], "values": [2]}], [{"shape": [1], "values": [0.9971882086167799]}, {"shape": [1], "values": [2]}], [{"shape": [1], "values": [0.9953741496598639]}, {"shape": [1], "values": [3]}], [{"shape": [1], "values": [0.9927437641723356]}, {"shape": [1], "values": [3]}], [{"shape": [1], "values": [0.9976417233560092]}, {"shape": [1], "values": [3]}]], "xlim": [0.985, 1.005], "xscale": "linear", "ylim": [3.15, -0.15000000000000002], "yscale": "linear"}]

==> anc/figure_data/unified_behavior_summary.data.json <==
[{"bars": [], "collections": [{"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[0.4273794285714286, 0.0], [0.5836062857142852, 0.0]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[-0.1753763809523809, 1.0], [-0.02998761904761902, 1.0]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[-0.40344761904761883, 2.0], [-0.2527619047619048, 2.0]]}]}], "images": [], "lines": [[{"shape": [1], "values": [0.5161142857142856]}, {"shape": [1], "values": [0]}], [{"shape": [1], "values": [0.4273794285714286]}, {"shape": [1], "values": [0]}], [{"shape": [1], "values": [0.5836062857142852]}, {"shape": [1], "values": [0]}], [{"shape": [1], "values": [-0.08981333333333329]}, {"shape": [1], "values": [1]}], [{"shape": [1], "values": [-0.1753763809523809]}, {"shape": [1], "values": [1]}], [{"shape": [1], "values": [-0.02998761904761902]}, {"shape": [1], "values": [1]}], [{"shape": [1], "values": [-0.3154361904761905]}, {"shape": [1], "values": [2]}], [{"shape": [1], "values": [-0.40344761904761883]}, {"shape": [1], "values": [2]}], [{"shape": [1], "values": [-0.2527619047619048]}, {"shape": [1], "values": [2]}], [{"shape": [2], "values": [0, 0]}, {"shape": [2], "values": [0, 1]}]], "xlim": [-0.5, 0.7], "xscale": "linear", "ylim": [2.6, -0.7], "yscale": "linear"}, {"bars": [], "collections": [{"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[0.9221827555439372, -0.13], [0.9513470262395743, -0.13]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[0.688692799983415, 0.13], [0.7742429483189187, 0.13]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[-0.0006748681783665285, 0.87], [0.012811784369801012, 0.87]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[-0.0058921285410666, 1.13], [0.0056294871664479, 1.13]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[0.7628491850961567, 1.87], [0.7770535351051157, 1.87]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[0.9622343240299964, 2.13], [0.96566694032003, 2.13]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[0.011764647709230996, 3.13], [0.291080510964174, 3.13]]}]}], "images": [], "lines": [[{"shape": [1], "values": [0.938961537473597]}, {"shape": [1], "values": [-0.13]}], [{"shape": [1], "values": [0.9221827555439372]}, {"shape": [1], "values": [-0.13]}], [{"shape": [1], "values": [0.9513470262395743]}, {"shape": [1], "values": [-0.13]}], [{"shape": [1], "values": [0.7308706090319429]}, {"shape": [1], "values": [0.13]}], [{"shape": [1], "values": [0.688692799983415]}, {"shape": [1], "values": [0.13]}], [{"shape": [1], "values": [0.7742429483189187]}, {"shape": [1], "values": [0.13]}], [{"shape": [1], "values": [0.0062199509634304415]}, {"shape": [1], "values": [0.87]}], [{"shape": [1], "values": [-0.0006748681783665285]}, {"shape": [1], "values": [0.87]}], [{"shape": [1], "values": [0.012811784369801012]}, {"shape": [1], "values": [0.87]}], [{"shape": [1], "values": [-0.000511085918177]}, {"shape": [1], "values": [1.13]}], [{"shape": [1], "values": [-0.0058921285410666]}, {"shape": [1], "values": [1.13]}], [{"shape": [1], "values": [0.0056294871664479]}, {"shape": [1], "values": [1.13]}], [{"shape": [1], "values": [0.7691759059840293]}, {"shape": [1], "values": [1.87]}], [{"shape": [1], "values": [0.7628491850961567]}, {"shape": [1], "values": [1.87]}], [{"shape": [1], "values": [0.7770535351051157]}, {"shape": [1], "values": [1.87]}], [{"shape": [1], "values": [0.9640855020700878]}, {"shape": [1], "values": [2.13]}], [{"shape": [1], "values": [0.9622343240299964]}, {"shape": [1], "values": [2.13]}], [{"shape": [1], "values": [0.96566694032003]}, {"shape": [1], "values": [2.13]}], [{"shape": [1], "values": [0.1310349760842773]}, {"shape": [1], "values": [3.13]}], [{"shape": [1], "values": [0.011764647709230996]}, {"shape": [1], "values": [3.13]}], [{"shape": [1], "values": [0.291080510964174]}, {"shape": [1], "values": [3.13]}]], "xlim": [-0.06, 1.04], "xscale": "linear", "ylim": [3.7, -0.6], "yscale": "linear"}, {"bars": [], "collections": [{"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[8.90196, -0.12], [10.700085000000001, -0.12]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[8.133849999999999, 0.12], [9.341, 0.12]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[8.6534825, 0.88], [10.295402500000002, 0.88]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[7.61565, 1.12], [9.228024999999999, 1.12]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[4.840242500000001, 1.88], [5.1668449999999995, 1.88]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[4.6777750000000005, 2.12], [5.476049999999999, 2.12]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[4.8192200000000005, 2.88], [5.5188274999999996, 2.88]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[5.039874999999999, 3.12], [5.670999999999999, 3.12]]}]}], "images": [], "lines": [[{"shape": [1], "values": [9.804100000000002]}, {"shape": [1], "values": [-0.12]}], [{"shape": [1], "values": [8.90196]}, {"shape": [1], "values": [-0.12]}], [{"shape": [1], "values": [10.700085000000001]}, {"shape": [1], "values": [-0.12]}], [{"shape": [1], "values": [8.763]}, {"shape": [1], "values": [0.12]}], [{"shape": [1], "values": [8.133849999999999]}, {"shape": [1], "values": [0.12]}], [{"shape": [1], "values": [9.341]}, {"shape": [1], "values": [0.12]}], [{"shape": [1], "values": [9.4387]}, {"shape": [1], "values": [0.88]}], [{"shape": [1], "values": [8.6534825]}, {"shape": [1], "values": [0.88]}], [{"shape": [1], "values": [10.295402500000002]}, {"shape": [1], "values": [0.88]}], [{"shape": [1], "values": [8.462]}, {"shape": [1], "values": [1.12]}], [{"shape": [1], "values": [7.61565]}, {"shape": [1], "values": [1.12]}], [{"shape": [1], "values": [9.228024999999999]}, {"shape": [1], "values": [1.12]}], [{"shape": [1], "values": [5.028999999999999]}, {"shape": [1], "values": [1.88]}], [{"shape": [1], "values": [4.840242500000001]}, {"shape": [1], "values": [1.88]}], [{"shape": [1], "values": [5.1668449999999995]}, {"shape": [1], "values": [1.88]}], [{"shape": [1], "values": [5.218]}, {"shape": [1], "values": [2.12]}], [{"shape": [1], "values": [4.6777750000000005]}, {"shape": [1], "values": [2.12]}], [{"shape": [1], "values": [5.476049999999999]}, {"shape": [1], "values": [2.12]}], [{"shape": [1], "values": [5.120099999999999]}, {"shape": [1], "values": [2.88]}], [{"shape": [1], "values": [4.8192200000000005]}, {"shape": [1], "values": [2.88]}], [{"shape": [1], "values": [5.5188274999999996]}, {"shape": [1], "values": [2.88]}], [{"shape": [1], "values": [5.321]}, {"shape": [1], "values": [3.12]}], [{"shape": [1], "values": [5.039874999999999]}, {"shape": [1], "values": [3.12]}], [{"shape": [1], "values": [5.670999999999999]}, {"shape": [1], "values": [3.12]}]], "xlim": [3.8, 11.1], "xscale": "linear", "ylim": [3.65, -0.6], "yscale": "linear"}, {"bars": [], "collections": [], "images": [], "lines": [[{"shape": [5], "values": [8, 10, 12, 14, 16]}, {"shape": [5], "values": [1.0, 0.8666666666666667, 0.8, 0.13333333333333333, 0.0]}], [{"shape": [5], "values": [8, 10, 12, 14, 16]}, {"shape": [5], "values": [1.0, 1.0, 0.7333333333333333, 0.0, 0.0]}], [{"shape": [5], "values": [8, 10, 12, 14, 16]}, {"shape": [5], "values": [1.0, 0.9333333333333333, 0.7333333333333333, 0.26666666666666666, 0.0]}], [{"shape": [5], "values": [8, 10, 12, 14, 16]}, {"shape": [5], "values": [0.7333333333333333, 0.26666666666666666, 0.13333333333333333, 0.06666666666666667, 0.0]}], [{"shape": [5], "values": [8, 10, 12, 14, 16]}, {"shape": [5], "values": [0.6, 0.8666666666666667, 0.26666666666666666, 0.06666666666666667, 0.0]}], [{"shape": [2], "values": [0, 1]}, {"shape": [2], "values": [0.5, 0.5]}]], "xlim": [7.6, 16.4], "xscale": "linear", "ylim": [-0.04, 1.08], "yscale": "linear"}]

==> anc/figure_data/unified_mapping.data.json <==
[{"bars": [], "collections": [{"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[0.9889500000000001, -0.17], [0.9998095238095238, -0.17]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[0.7389523809523811, 0.0], [0.9161904761904762, 0.0]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[1.0, 0.17], [1.0, 0.17]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[0.9955238095238096, 0.83], [0.999904761904762, 0.83]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[0.9066666666666667, 1.0], [0.9657142857142856, 1.0]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[1.0, 1.17], [1.0, 1.17]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[0.9886666666666666, 1.83], [0.9906666666666668, 1.83]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[0.9542857142857143, 2.0], [0.9657142857142856, 2.0]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[0.9885714285714285, 2.17], [0.998095238095238, 2.17]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[0.9889500000000001, 2.83], [0.9998095238095238, 2.83]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[-0.14285714285714282, 3.0], [-0.10666666666666665, 3.0]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[0.940952380952381, 3.17], [0.998095238095238, 3.17]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[0.9955238095238096, 3.83], [0.999904761904762, 3.83]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[-0.14285714285714282, 4.0], [-0.09704761904761913, 4.0]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[0.9961904761904762, 4.17], [1.0, 4.17]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[0.9886666666666666, 4.83], [0.9906666666666668, 4.83]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[-0.11428571428571428, 5.0], [-0.05333333333333332, 5.0]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[0.25333333333333335, 5.17], [0.4629047619047618, 5.17]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[0.9889500000000001, 5.83], [0.9998095238095238, 5.83]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[-0.14285714285714282, 6.0], [-0.14285714285714282, 6.0]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[1.0, 6.17], [1.0, 6.17]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[0.9955238095238096, 6.83], [0.999904761904762, 6.83]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[-0.14285714285714282, 7.0], [-0.13904761904761906, 7.0]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[0.9942857142857143, 7.17], [1.0, 7.17]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[0.9886666666666666, 7.83], [0.9906666666666668, 7.83]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[-0.14095238095238094, 8.0], [-0.1257142857142857, 8.0]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[0.9238095238095237, 8.17], [1.0, 8.17]]}]}], "images": [], "lines": [[{"shape": [1], "values": [0.9972380952380954]}, {"shape": [1], "values": [-0.17]}], [{"shape": [1], "values": [0.9889500000000001]}, {"shape": [1], "values": [-0.17]}], [{"shape": [1], "values": [0.9998095238095238]}, {"shape": [1], "values": [-0.17]}], [{"shape": [1], "values": [0.8476190476190476]}, {"shape": [1], "values": [0]}], [{"shape": [1], "values": [0.7389523809523811]}, {"shape": [1], "values": [0]}], [{"shape": [1], "values": [0.9161904761904762]}, {"shape": [1], "values": [0]}], [{"shape": [1], "values": [1.0]}, {"shape": [1], "values": [0.17]}], [{"shape": [1], "values": [1.0]}, {"shape": [1], "values": [0.17]}], [{"shape": [1], "values": [1.0]}, {"shape": [1], "values": [0.17]}], [{"shape": [1], "values": [0.9996190476190477]}, {"shape": [1], "values": [0.83]}], [{"shape": [1], "values": [0.9955238095238096]}, {"shape": [1], "values": [0.83]}], [{"shape": [1], "values": [0.999904761904762]}, {"shape": [1], "values": [0.83]}], [{"shape": [1], "values": [0.9542857142857142]}, {"shape": [1], "values": [1]}], [{"shape": [1], "values": [0.9066666666666667]}, {"shape": [1], "values": [1]}], [{"shape": [1], "values": [0.9657142857142856]}, {"shape": [1], "values": [1]}], [{"shape": [1], "values": [1.0]}, {"shape": [1], "values": [1.17]}], [{"shape": [1], "values": [1.0]}, {"shape": [1], "values": [1.17]}], [{"shape": [1], "values": [1.0]}, {"shape": [1], "values": [1.17]}], [{"shape": [1], "values": [0.989904761904762]}, {"shape": [1], "values": [1.83]}], [{"shape": [1], "values": [0.9886666666666666]}, {"shape": [1], "values": [1.83]}], [{"shape": [1], "values": [0.9906666666666668]}, {"shape": [1], "values": [1.83]}], [{"shape": [1], "values": [0.96]}, {"shape": [1], "values": [2]}], [{"shape": [1], "values": [0.9542857142857143]}, {"shape": [1], "values": [2]}], [{"shape": [1], "values": [0.9657142857142856]}, {"shape": [1], "values": [2]}], [{"shape": [1], "values": [0.9923809523809523]}, {"shape": [1], "values": [2.17]}], [{"shape": [1], "values": [0.9885714285714285]}, {"shape": [1], "values": [2.17]}], [{"shape": [1], "values": [0.998095238095238]}, {"shape": [1], "values": [2.17]}], [{"shape": [1], "values": [0.9972380952380954]}, {"shape": [1], "values": [2.83]}], [{"shape": [1], "values": [0.9889500000000001]}, {"shape": [1], "values": [2.83]}], [{"shape": [1], "values": [0.9998095238095238]}, {"shape": [1], "values": [2.83]}], [{"shape": [1], "values": [-0.13333333333333333]}, {"shape": [1], "values": [3]}], [{"shape": [1], "values": [-0.14285714285714282]}, {"shape": [1], "values": [3]}], [{"shape": [1], "values": [-0.10666666666666665]}, {"shape": [1], "values": [3]}], [{"shape": [1], "values": [0.9923809523809523]}, {"shape": [1], "values": [3.17]}], [{"shape": [1], "values": [0.940952380952381]}, {"shape": [1], "values": [3.17]}], [{"shape": [1], "values": [0.998095238095238]}, {"shape": [1], "values": [3.17]}], [{"shape": [1], "values": [0.9996190476190477]}, {"shape": [1], "values": [3.83]}], [{"shape": [1], "values": [0.9955238095238096]}, {"shape": [1], "values": [3.83]}], [{"shape": [1], "values": [0.999904761904762]}, {"shape": [1], "values": [3.83]}], [{"shape": [1], "values": [-0.13904761904761903]}, {"shape": [1], "values": [4]}], [{"shape": [1], "values": [-0.14285714285714282]}, {"shape": [1], "values": [4]}], [{"shape": [1], "values": [-0.09704761904761913]}, {"shape": [1], "values": [4]}], [{"shape": [1], "values": [1.0]}, {"shape": [1], "values": [4.17]}], [{"shape": [1], "values": [0.9961904761904762]}, {"shape": [1], "values": [4.17]}], [{"shape": [1], "values": [1.0]}, {"shape": [1], "values": [4.17]}], [{"shape": [1], "values": [0.989904761904762]}, {"shape": [1], "values": [4.83]}], [{"shape": [1], "values": [0.9886666666666666]}, {"shape": [1], "values": [4.83]}], [{"shape": [1], "values": [0.9906666666666668]}, {"shape": [1], "values": [4.83]}], [{"shape": [1], "values": [-0.0819047619047619]}, {"shape": [1], "values": [5]}], [{"shape": [1], "values": [-0.11428571428571428]}, {"shape": [1], "values": [5]}], [{"shape": [1], "values": [-0.05333333333333332]}, {"shape": [1], "values": [5]}], [{"shape": [1], "values": [0.3257142857142857]}, {"shape": [1], "values": [5.17]}], [{"shape": [1], "values": [0.25333333333333335]}, {"shape": [1], "values": [5.17]}], [{"shape": [1], "values": [0.4629047619047618]}, {"shape": [1], "values": [5.17]}], [{"shape": [1], "values": [0.9972380952380954]}, {"shape": [1], "values": [5.83]}], [{"shape": [1], "values": [0.9889500000000001]}, {"shape": [1], "values": [5.83]}], [{"shape": [1], "values": [0.9998095238095238]}, {"shape": [1], "values": [5.83]}], [{"shape": [1], "values": [-0.14285714285714282]}, {"shape": [1], "values": [6]}], [{"shape": [1], "values": [-0.14285714285714282]}, {"shape": [1], "values": [6]}], [{"shape": [1], "values": [-0.14285714285714282]}, {"shape": [1], "values": [6]}], [{"shape": [1], "values": [1.0]}, {"shape": [1], "values": [6.17]}], [{"shape": [1], "values": [1.0]}, {"shape": [1], "values": [6.17]}], [{"shape": [1], "values": [1.0]}, {"shape": [1], "values": [6.17]}], [{"shape": [1], "values": [0.9996190476190477]}, {"shape": [1], "values": [6.83]}], [{"shape": [1], "values": [0.9955238095238096]}, {"shape": [1], "values": [6.83]}], [{"shape": [1], "values": [0.999904761904762]}, {"shape": [1], "values": [6.83]}], [{"shape": [1], "values": [-0.14285714285714282]}, {"shape": [1], "values": [7]}], [{"shape": [1], "values": [-0.14285714285714282]}, {"shape": [1], "values": [7]}], [{"shape": [1], "values": [-0.13904761904761906]}, {"shape": [1], "values": [7]}], [{"shape": [1], "values": [1.0]}, {"shape": [1], "values": [7.17]}], [{"shape": [1], "values": [0.9942857142857143]}, {"shape": [1], "values": [7.17]}], [{"shape": [1], "values": [1.0]}, {"shape": [1], "values": [7.17]}], [{"shape": [1], "values": [0.989904761904762]}, {"shape": [1], "values": [7.83]}], [{"shape": [1], "values": [0.9886666666666666]}, {"shape": [1], "values": [7.83]}], [{"shape": [1], "values": [0.9906666666666668]}, {"shape": [1], "values": [7.83]}], [{"shape": [1], "values": [-0.13523809523809524]}, {"shape": [1], "values": [8]}], [{"shape": [1], "values": [-0.14095238095238094]}, {"shape": [1], "values": [8]}], [{"shape": [1], "values": [-0.1257142857142857]}, {"shape": [1], "values": [8]}], [{"shape": [1], "values": [0.998095238095238]}, {"shape": [1], "values": [8.17]}], [{"shape": [1], "values": [0.9238095238095237]}, {"shape": [1], "values": [8.17]}], [{"shape": [1], "values": [1.0]}, {"shape": [1], "values": [8.17]}]], "xlim": [-0.2, 1.06], "xscale": "linear", "ylim": [8.7, -0.6], "yscale": "linear"}, {"bars": [], "collections": [{"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[0.9910349206349208, 0.0], [0.9969777777777779, 0.0]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[0.9955936507936508, 1.0], [0.9979682539682541, 1.0]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[0.9924444444444446, 2.0], [0.9935238095238095, 2.0]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[0.5770412698412698, 3.0], [0.689752380952381, 3.0]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[0.5659793650793651, 4.0], [0.6731561904761906, 4.0]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[0.18115174603174602, 5.0], [0.3470374603174603, 5.0]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[0.6872380952380951, 6.0], [0.7435187301587302, 6.0]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[0.6975612698412699, 7.0], [0.7472761904761903, 7.0]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[0.8453587301587301, 8.0], [0.9395555555555556, 8.0]]}]}], "images": [], "lines": [[{"shape": [1], "values": [0.9953650793650795]}, {"shape": [1], "values": [0]}], [{"shape": [1], "values": [0.9910349206349208]}, {"shape": [1], "values": [0]}], [{"shape": [1], "values": [0.9969777777777779]}, {"shape": [1], "values": [0]}], [{"shape": [1], "values": [0.9972190476190477]}, {"shape": [1], "values": [1]}], [{"shape": [1], "values": [0.9955936507936508]}, {"shape": [1], "values": [1]}], [{"shape": [1], "values": [0.9979682539682541]}, {"shape": [1], "values": [1]}], [{"shape": [1], "values": [0.9928507936507937]}, {"shape": [1], "values": [2]}], [{"shape": [1], "values": [0.9924444444444446]}, {"shape": [1], "values": [2]}], [{"shape": [1], "values": [0.9935238095238095]}, {"shape": [1], "values": [2]}], [{"shape": [1], "values": [0.626463492063492]}, {"shape": [1], "values": [3]}], [{"shape": [1], "values": [0.5770412698412698]}, {"shape": [1], "values": [3]}], [{"shape": [1], "values": [0.689752380952381]}, {"shape": [1], "values": [3]}], [{"shape": [1], "values": [0.6038857142857142]}, {"shape": [1], "values": [4]}], [{"shape": [1], "values": [0.5659793650793651]}, {"shape": [1], "values": [4]}], [{"shape": [1], "values": [0.6731561904761906]}, {"shape": [1], "values": [4]}], [{"shape": [1], "values": [0.24262857142857142]}, {"shape": [1], "values": [5]}], [{"shape": [1], "values": [0.18115174603174602]}, {"shape": [1], "values": [5]}], [{"shape": [1], "values": [0.3470374603174603]}, {"shape": [1], "values": [5]}], [{"shape": [1], "values": [0.7090412698412698]}, {"shape": [1], "values": [6]}], [{"shape": [1], "values": [0.6872380952380951]}, {"shape": [1], "values": [6]}], [{"shape": [1], "values": [0.7435187301587302]}, {"shape": [1], "values": [6]}], [{"shape": [1], "values": [0.7197333333333334]}, {"shape": [1], "values": [7]}], [{"shape": [1], "values": [0.6975612698412699]}, {"shape": [1], "values": [7]}], [{"shape": [1], "values": [0.7472761904761903]}, {"shape": [1], "values": [7]}], [{"shape": [1], "values": [0.8972317460317459]}, {"shape": [1], "values": [8]}], [{"shape": [1], "values": [0.8453587301587301]}, {"shape": [1], "values": [8]}], [{"shape": [1], "values": [0.9395555555555556]}, {"shape": [1], "values": [8]}]], "xlim": [-0.2, 1.06], "xscale": "linear", "ylim": [8.7, -0.6], "yscale": "linear"}]

==> anc/figure_data/unified_recovery_catch.data.json <==
[{"bars": [], "collections": [{"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[0.5088447619047619, -0.15], [0.6101723809523809, -0.15]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[0.9044123809523811, 0.15], [0.997257142857143, 0.15]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[0.4987647619047619, 0.85], [0.6118786666666667, 0.85]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[0.8600752380952381, 1.15], [0.9850666666666668, 1.15]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[0.5939946666666666, 1.85], [0.642972, 1.85]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[0.9498285714285715, 2.15], [0.9661723809523809, 2.15]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[0.0410512380952381, 2.85], [0.057402476190476184, 2.85]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[0.33478095238095235, 3.15], [0.3695247619047619, 3.15]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[0.6479540952380952, 3.85], [0.6619049523809524, 3.85]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[0.9349333333333332, 4.15], [0.9434666666666665, 4.15]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[0.8744529523809521, 4.85], [0.8878935238095237, 4.85]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[0.9284190476190475, 5.15], [0.9383619047619046, 5.15]]}]}], "images": [], "lines": [[{"shape": [1], "values": [0.563222857142857]}, {"shape": [1], "values": [-0.15]}], [{"shape": [1], "values": [0.5088447619047619]}, {"shape": [1], "values": [-0.15]}], [{"shape": [1], "values": [0.6101723809523809]}, {"shape": [1], "values": [-0.15]}], [{"shape": [1], "values": [0.964952380952381]}, {"shape": [1], "values": [0.15]}], [{"shape": [1], "values": [0.9044123809523811]}, {"shape": [1], "values": [0.15]}], [{"shape": [1], "values": [0.997257142857143]}, {"shape": [1], "values": [0.15]}], [{"shape": [1], "values": [0.5525714285714285]}, {"shape": [1], "values": [0.85]}], [{"shape": [1], "values": [0.4987647619047619]}, {"shape": [1], "values": [0.85]}], [{"shape": [1], "values": [0.6118786666666667]}, {"shape": [1], "values": [0.85]}], [{"shape": [1], "values": [0.9275047619047619]}, {"shape": [1], "values": [1.15]}], [{"shape": [1], "values": [0.8600752380952381]}, {"shape": [1], "values": [1.15]}], [{"shape": [1], "values": [0.9850666666666668]}, {"shape": [1], "values": [1.15]}], [{"shape": [1], "values": [0.6180114285714285]}, {"shape": [1], "values": [1.85]}], [{"shape": [1], "values": [0.5939946666666666]}, {"shape": [1], "values": [1.85]}], [{"shape": [1], "values": [0.642972]}, {"shape": [1], "values": [1.85]}], [{"shape": [1], "values": [0.9582095238095236]}, {"shape": [1], "values": [2.15]}], [{"shape": [1], "values": [0.9498285714285715]}, {"shape": [1], "values": [2.15]}], [{"shape": [1], "values": [0.9661723809523809]}, {"shape": [1], "values": [2.15]}], [{"shape": [1], "values": [0.049150476190476196]}, {"shape": [1], "values": [2.85]}], [{"shape": [1], "values": [0.0410512380952381]}, {"shape": [1], "values": [2.85]}], [{"shape": [1], "values": [0.057402476190476184]}, {"shape": [1], "values": [2.85]}], [{"shape": [1], "values": [0.3511238095238095]}, {"shape": [1], "values": [3.15]}], [{"shape": [1], "values": [0.33478095238095235]}, {"shape": [1], "values": [3.15]}], [{"shape": [1], "values": [0.3695247619047619]}, {"shape": [1], "values": [3.15]}], [{"shape": [1], "values": [0.6556038095238096]}, {"shape": [1], "values": [3.85]}], [{"shape": [1], "values": [0.6479540952380952]}, {"shape": [1], "values": [3.85]}], [{"shape": [1], "values": [0.6619049523809524]}, {"shape": [1], "values": [3.85]}], [{"shape": [1], "values": [0.9395428571428569]}, {"shape": [1], "values": [4.15]}], [{"shape": [1], "values": [0.9349333333333332]}, {"shape": [1], "values": [4.15]}], [{"shape": [1], "values": [0.9434666666666665]}, {"shape": [1], "values": [4.15]}], [{"shape": [1], "values": [0.8809599999999997]}, {"shape": [1], "values": [4.85]}], [{"shape": [1], "values": [0.8744529523809521]}, {"shape": [1], "values": [4.85]}], [{"shape": [1], "values": [0.8878935238095237]}, {"shape": [1], "values": [4.85]}], [{"shape": [1], "values": [0.9336380952380953]}, {"shape": [1], "values": [5.15]}], [{"shape": [1], "values": [0.9284190476190475]}, {"shape": [1], "values": [5.15]}], [{"shape": [1], "values": [0.9383619047619046]}, {"shape": [1], "values": [5.15]}]], "xlim": [-0.06, 1.06], "xscale": "linear", "ylim": [5.5, -0.6], "yscale": "linear"}, {"bars": [], "collections": [{"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[716.6666666666666, 0.0], [883.3333333333334, 0.0]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[748.8888888888889, 1.0], [975.5555555555555, 1.0]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[577.7777777777778, 2.0], [690.0, 2.0]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[1500.0, 3.0], [1500.0, 3.0]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[527.7777777777778, 4.0], [547.7777777777778, 4.0]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[140.0, 5.0], [190.0, 5.0]]}]}], "images": [], "lines": [[{"shape": [1], "values": [798.8888888888889]}, {"shape": [1], "values": [0]}], [{"shape": [1], "values": [716.6666666666666]}, {"shape": [1], "values": [0]}], [{"shape": [1], "values": [883.3333333333334]}, {"shape": [1], "values": [0]}], [{"shape": [1], "values": [855.5555555555555]}, {"shape": [1], "values": [1]}], [{"shape": [1], "values": [748.8888888888889]}, {"shape": [1], "values": [1]}], [{"shape": [1], "values": [975.5555555555555]}, {"shape": [1], "values": [1]}], [{"shape": [1], "values": [631.1111111111111]}, {"shape": [1], "values": [2]}], [{"shape": [1], "values": [577.7777777777778]}, {"shape": [1], "values": [2]}], [{"shape": [1], "values": [690.0]}, {"shape": [1], "values": [2]}], [{"shape": [1], "values": [1500.0]}, {"shape": [1], "values": [3]}], [{"shape": [1], "values": [1500.0]}, {"shape": [1], "values": [3]}], [{"shape": [1], "values": [1500.0]}, {"shape": [1], "values": [3]}], [{"shape": [1], "values": [537.7777777777778]}, {"shape": [1], "values": [4]}], [{"shape": [1], "values": [527.7777777777778]}, {"shape": [1], "values": [4]}], [{"shape": [1], "values": [547.7777777777778]}, {"shape": [1], "values": [4]}], [{"shape": [1], "values": [165.55555555555554]}, {"shape": [1], "values": [5]}], [{"shape": [1], "values": [140.0]}, {"shape": [1], "values": [5]}], [{"shape": [1], "values": [190.0]}, {"shape": [1], "values": [5]}]], "xlim": [-40.0, 1570.0], "xscale": "linear", "ylim": [5.5, -0.6], "yscale": "linear"}, {"bars": [], "collections": [{"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[0.3680629333333334, -0.15], [0.45590791111111106, -0.15]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[0.8566, 0.15], [0.9495146666666666, 0.15]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[0.38803182222222227, 0.85], [0.4540519111111112, 0.85]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[0.8808177777777779, 1.15], [0.9505066666666666, 1.15]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[0.005901155555555558, 1.85], [0.10316195555555555, 1.85]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[0.023853333333333337, 2.15], [0.3779022222222219, 2.15]]}]}], "images": [], "lines": [[{"shape": [1], "values": [0.4151893333333333]}, {"shape": [1], "values": [-0.15]}], [{"shape": [1], "values": [0.3680629333333334]}, {"shape": [1], "values": [-0.15]}], [{"shape": [1], "values": [0.45590791111111106]}, {"shape": [1], "values": [-0.15]}], [{"shape": [1], "values": [0.904711111111111]}, {"shape": [1], "values": [0.15]}], [{"shape": [1], "values": [0.8566]}, {"shape": [1], "values": [0.15]}], [{"shape": [1], "values": [0.9495146666666666]}, {"shape": [1], "values": [0.15]}], [{"shape": [1], "values": [0.4215466666666667]}, {"shape": [1], "values": [0.85]}], [{"shape": [1], "values": [0.38803182222222227]}, {"shape": [1], "values": [0.85]}], [{"shape": [1], "values": [0.4540519111111112]}, {"shape": [1], "values": [0.85]}], [{"shape": [1], "values": [0.9186488888888888]}, {"shape": [1], "values": [1.15]}], [{"shape": [1], "values": [0.8808177777777779]}, {"shape": [1], "values": [1.15]}], [{"shape": [1], "values": [0.9505066666666666]}, {"shape": [1], "values": [1.15]}], [{"shape": [1], "values": [0.03625244444444444]}, {"shape": [1], "values": [1.85]}], [{"shape": [1], "values": [0.005901155555555558]}, {"shape": [1], "values": [1.85]}], [{"shape": [1], "values": [0.10316195555555555]}, {"shape": [1], "values": [1.85]}], [{"shape": [1], "values": [0.15722666666666668]}, {"shape": [1], "values": [2.15]}], [{"shape": [1], "values": [0.023853333333333337]}, {"shape": [1], "values": [2.15]}], [{"shape": [1], "values": [0.3779022222222219]}, {"shape": [1], "values": [2.15]}]], "xlim": [-0.06, 1.06], "xscale": "linear", "ylim": [2.5, -0.6], "yscale": "linear"}, {"bars": [], "collections": [{"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[996.6666666666666, 0.0], [1195.5555555555557, 0.0]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[957.7500000000001, 1.0], [1060.0, 1.0]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[1428.888888888889, 2.0], [1500.0, 2.0]]}]}], "images": [], "lines": [[{"shape": [1], "values": [1093.3333333333333]}, {"shape": [1], "values": [0]}], [{"shape": [1], "values": [996.6666666666666]}, {"shape": [1], "values": [0]}], [{"shape": [1], "values": [1195.5555555555557]}, {"shape": [1], "values": [0]}], [{"shape": [1], "values": [1006.6666666666666]}, {"shape": [1], "values": [1]}], [{"shape": [1], "values": [957.7500000000001]}, {"shape": [1], "values": [1]}], [{"shape": [1], "values": [1060.0]}, {"shape": [1], "values": [1]}], [{"shape": [1], "values": [1474.4444444444443]}, {"shape": [1], "values": [2]}], [{"shape": [1], "values": [1428.888888888889]}, {"shape": [1], "values": [2]}], [{"shape": [1], "values": [1500.0]}, {"shape": [1], "values": [2]}]], "xlim": [-40.0, 1570.0], "xscale": "linear", "ylim": [2.5, -0.6], "yscale": "linear"}]

==> anc/figure_data/unified_recovery_overview.data.json <==
[{"bars": [], "collections": [], "images": [{"shape": [6, 6], "values": [[0.563222857142857, 0.5525714285714285, 0.6180114285714285, 0.049150476190476196, 0.6556038095238096, 0.8809599999999997], [0.5227428571428572, 0.4978514285714285, 0.6547580952380951, 0.050262857142857144, 0.45274666666666663, 0.6219200000000001], [0.9941942857142857, 0.9954361904761905, 0.9741942857142858, 0.9338438095238093, 0.9317333333333334, 0.9324419047619047], [0.4151893333333333, 0.4215466666666667, 0.03625244444444444, NaN, NaN, NaN], [0.41525333333333325, 0.42766933333333335, 0.16573155555555555, NaN, NaN, NaN], [0.9640035555555556, 0.9770524444444444, 0.05383822222222222, NaN, NaN, NaN]]}], "lines": [], "xlim": [-0.5, 5.5], "xscale": "linear", "ylim": [5.5, -0.5], "yscale": "linear"}, {"bars": [], "collections": [], "images": [{"shape": [3, 3], "values": [[0.9953650793650795, 0.9972190476190477, 0.9928507936507937], [0.626463492063492, 0.6038857142857142, 0.24262857142857142], [0.7090412698412698, 0.7197333333333334, 0.8972317460317459]]}], "lines": [], "xlim": [-0.5, 2.5], "xscale": "linear", "ylim": [2.5, -0.5], "yscale": "linear"}, {"bars": [], "collections": [], "images": [{"shape": [2, 4], "values": [[10.771624999999998, 11.030925, 5.465565, 5.400869999999999], [5.373165, 5.3493949999999995, 3.51085, 3.9776]]}], "lines": [], "xlim": [-0.5, 3.5], "xscale": "linear", "ylim": [1.5, -0.5], "yscale": "linear"}, {"bars": [], "collections": [{"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[0.008951809523809535, -0.14], [0.10718514285714288, -0.14]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[-0.037295238095238215, 0.14], [0.051848571428571265, 0.14]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[0.09113123809523806, 0.86], [0.17158895238095231, 0.86]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[-0.026819047619047666, 1.1400000000000001], [-0.014933333333333233, 1.1400000000000001]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[-0.0391251428571428, 1.8599999999999999], [-0.008845333333333443, 1.8599999999999999]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[-0.004876190476190456, 2.14], [0.0019819047619048583, 2.14]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[-0.4264122666666666, 2.86], [-0.26767964444444453, 2.86]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[-0.8801786666666666, 3.14], [-0.49175911111111137, 3.14]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[-0.3365553777777778, 3.86], [-0.15337155555555557, 3.86]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[-0.644623111111111, 4.14], [-0.23743111111111112, 4.14]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[-0.9483534222222221, 4.86], [-0.8047205333333334, 4.86]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[-0.9489786666666666, 5.14], [-0.5078604444444446, 5.14]]}]}], "images": [], "lines": [[{"shape": [1], "values": [0.06170666666666667]}, {"shape": [1], "values": [-0.14]}], [{"shape": [1], "values": [0.008951809523809535]}, {"shape": [1], "values": [-0.14]}], [{"shape": [1], "values": [0.10718514285714288]}, {"shape": [1], "values": [-0.14]}], [{"shape": [1], "values": [-0.009980952380952535]}, {"shape": [1], "values": [0.14]}], [{"shape": [1], "values": [-0.037295238095238215]}, {"shape": [1], "values": [0.14]}], [{"shape": [1], "values": [0.051848571428571265]}, {"shape": [1], "values": [0.14]}], [{"shape": [1], "values": [0.12479999999999995]}, {"shape": [1], "values": [0.86]}], [{"shape": [1], "values": [0.09113123809523806]}, {"shape": [1], "values": [0.86]}], [{"shape": [1], "values": [0.17158895238095231]}, {"shape": [1], "values": [0.86]}], [{"shape": [1], "values": [-0.020038095238095223]}, {"shape": [1], "values": [1.1400000000000001]}], [{"shape": [1], "values": [-0.026819047619047666]}, {"shape": [1], "values": [1.1400000000000001]}], [{"shape": [1], "values": [-0.014933333333333233]}, {"shape": [1], "values": [1.1400000000000001]}], [{"shape": [1], "values": [-0.018339047619047665]}, {"shape": [1], "values": [1.8599999999999999]}], [{"shape": [1], "values": [-0.0391251428571428]}, {"shape": [1], "values": [1.8599999999999999]}], [{"shape": [1], "values": [-0.008845333333333443]}, {"shape": [1], "values": [1.8599999999999999]}], [{"shape": [1], "values": [-0.00045714285714286705]}, {"shape": [1], "values": [2.14]}], [{"shape": [1], "values": [-0.004876190476190456]}, {"shape": [1], "values": [2.14]}], [{"shape": [1], "values": [0.0019819047619048583]}, {"shape": [1], "values": [2.14]}], [{"shape": [1], "values": [-0.3576462222222222]}, {"shape": [1], "values": [2.86]}], [{"shape": [1], "values": [-0.4264122666666666]}, {"shape": [1], "values": [2.86]}], [{"shape": [1], "values": [-0.26767964444444453]}, {"shape": [1], "values": [2.86]}], [{"shape": [1], "values": [-0.7162311111111113]}, {"shape": [1], "values": [3.14]}], [{"shape": [1], "values": [-0.8801786666666666]}, {"shape": [1], "values": [3.14]}], [{"shape": [1], "values": [-0.49175911111111137]}, {"shape": [1], "values": [3.14]}], [{"shape": [1], "values": [-0.24506311111111115]}, {"shape": [1], "values": [3.86]}], [{"shape": [1], "values": [-0.3365553777777778]}, {"shape": [1], "values": [3.86]}], [{"shape": [1], "values": [-0.15337155555555557]}, {"shape": [1], "values": [3.86]}], [{"shape": [1], "values": [-0.42794666666666653]}, {"shape": [1], "values": [4.14]}], [{"shape": [1], "values": [-0.644623111111111]}, {"shape": [1], "values": [4.14]}], [{"shape": [1], "values": [-0.23743111111111112]}, {"shape": [1], "values": [4.14]}], [{"shape": [1], "values": [-0.8948835555555554]}, {"shape": [1], "values": [4.86]}], [{"shape": [1], "values": [-0.9483534222222221]}, {"shape": [1], "values": [4.86]}], [{"shape": [1], "values": [-0.8047205333333334]}, {"shape": [1], "values": [4.86]}], [{"shape": [1], "values": [-0.7636266666666665]}, {"shape": [1], "values": [5.14]}], [{"shape": [1], "values": [-0.9489786666666666]}, {"shape": [1], "values": [5.14]}], [{"shape": [1], "values": [-0.5078604444444446]}, {"shape": [1], "values": [5.14]}], [{"shape": [2], "values": [0, 0]}, {"shape": [2], "values": [0, 1]}]], "xlim": [-1.0050070476190476, 0.22761733333333328], "xscale": "linear", "ylim": [5.6, -0.6], "yscale": "linear"}]

==> anc/figure_data/unified_scale_full.data.json <==
[{"bars": [], "collections": [{"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "paths": [{"shape": [17, 2], "values": [[0.001, 0.931065783504388], [0.001, 0.553496604573083], [0.01, 0.9564625732347268], [0.1, 0.9438548829617684], [1.0, 0.9848526077097505], [10.0, 0.994829931972789], [100.0, 0.9949206349206349], [1000.0, 0.9919274376417233], [1000.0, 0.9978231292517008], [1000.0, 0.9978231292517008], [100.0, 0.9990022675736961], [10.0, 0.9987301587301586], [1.0, 0.9987301587301588], [0.1, 0.990748307696816], [0.01, 0.992290236833009], [0.001, 0.931065783504388], [0.001, 0.931065783504388]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "paths": [{"shape": [17, 2], "values": [[0.001, 0.008979571907191867], [0.001, -0.002630405968515496], [0.01, 0.0006349302000469638], [0.1, 0.006621308905197132], [1.0, 0.9851247165532881], [10.0, 0.987390022675737], [100.0, 0.9833990929705213], [1000.0, 0.9892063492063493], [1000.0, 0.9974603174603175], [1000.0, 0.9974603174603175], [100.0, 0.9920204081632654], [10.0, 0.9968253968253968], [1.0, 0.9948299319727892], [0.1, 0.5551111129966992], [0.01, 0.020770984171739778], [0.001, 0.008979571907191867], [0.001, 0.008979571907191867]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "paths": [{"shape": [17, 2], "values": [[0.001, 0.010612225045963227], [0.001, -0.0027211089206694585], [0.01, 0.002537424488588663], [0.1, 0.993106584375948], [1.0, 0.9981859410430839], [10.0, 0.9993650793650795], [100.0, 0.9984580498866213], [1000.0, 0.9981859410430839], [1000.0, 0.9994557823129252], [1000.0, 0.9994557823129252], [100.0, 1.0], [10.0, 1.0], [1.0, 0.9998185941043084], [0.1, 0.9982766524801988], [0.01, 0.2962358306223303], [0.001, 0.010612225045963227], [0.001, 0.010612225045963227]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "paths": [{"shape": [17, 2], "values": [[0.001, 0.009523789620115656], [0.001, -0.002086188255591716], [0.01, -0.0019954552286876805], [0.1, 0.07210883822570853], [1.0, 0.9846689342403627], [10.0, 0.9830385487528345], [100.0, 0.9832199546485262], [1000.0, 0.9956462585034013], [1000.0, 0.9987301587301588], [1000.0, 0.9987301587301588], [100.0, 0.9969160997732427], [10.0, 0.9972789115646258], [1.0, 0.998095238095238], [0.1, 0.8291156522270774], [0.01, 0.009795927727709012], [0.001, 0.009523789620115656], [0.001, 0.009523789620115656]]}]}], "images": [], "lines": [[{"shape": [7], "values": [0.001, 0.01, 0.1, 1.0, 10.0, 100.0, 1000.0]}, {"shape": [7], "values": [0.8275737150967154, 0.9767800330980565, 0.9757823210792474, 0.9939229024943312, 0.9967346938775511, 0.9969160997732426, 0.9960997732426303]}], [{"shape": [7], "values": [0.001, 0.01, 0.1, 1.0, 10.0, 100.0, 1000.0]}, {"shape": [7], "values": [0.003537394777954042, 0.01206350137316991, 0.17632652685350306, 0.9906575963718822, 0.9931065759637187, 0.9875736961451248, 0.9948299319727892]}], [{"shape": [7], "values": [0.001, 0.01, 0.1, 1.0, 10.0, 100.0, 1000.0]}, {"shape": [7], "values": [0.005351453821033319, 0.012063501373169916, 0.9964625934962511, 0.9992743764172336, 0.9998185941043084, 0.9997278911564625, 0.9989115646258503]}], [{"shape": [7], "values": [0.001, 0.01, 0.1, 1.0, 10.0, 100.0, 1000.0]}, {"shape": [7], "values": [0.00498864201241746, 0.005623592220060951, 0.4188662130073085, 0.9954648526077098, 0.9943764172335602, 0.9911111111111112, 0.9976417233560091]}], [{"shape": [2], "values": [0, 1]}, {"shape": [2], "values": [0.8, 0.8]}]], "xlim": [0.0005011872336272725, 1995.2623149688789], "xscale": "log", "ylim": [-0.22, 1.07], "yscale": "linear"}, {"bars": [], "collections": [], "images": [{"shape": [4, 3], "values": [[6.0, 6.0, 5.0], [3.0, 3.0, 3.0], [4.0, 4.0, 4.0], [3.0, 3.0, 3.0]]}], "lines": [], "xlim": [-0.5, 2.5], "xscale": "linear", "ylim": [3.5, -0.5], "yscale": "linear"}, {"bars": [], "collections": [{"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "paths": [{"shape": [17, 2], "values": [[0.001, 4.815725815122787], [0.001, 2.2157951576765273], [0.01, 1.9469933998272069], [0.1, 1.7659515442117673], [1.0, 0.0], [10.0, 2.6764198193787707], [100.0, 7.479126070047892], [1000.0, 11.92502052840536], [1000.0, 29.71863494249553], [1000.0, 29.71863494249553], [100.0, 19.127102305019896], [10.0, 7.6239051442842305], [1.0, 0.0], [0.1, 3.6663262351480115], [0.01, 4.210308186126231], [0.001, 4.815725815122787], [0.001, 4.815725815122787]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "paths": [{"shape": [17, 2], "values": [[0.001, 5.578796334855237], [0.001, 2.5461346202601196], [0.01, 2.4584251621263857], [0.1, 2.2132002398457016], [1.0, 0.0], [10.0, 5.285525048495674], [100.0, 14.875660455643661], [1000.0, 25.280303974052313], [1000.0, 70.69932184203931], [1000.0, 70.69932184203931], [100.0, 42.54982683644062], [10.0, 16.286632892558107], [1.0, 0.0], [0.1, 4.771987839878622], [0.01, 5.431609578329395], [0.001, 5.578796334855237], [0.001, 5.578796334855237]]}]}], "images": [], "lines": [[{"shape": [7], "values": [0.001, 0.01, 0.1, 1.0, 10.0, 100.0, 1000.0]}, {"shape": [7], "values": [2.9189951263845773, 2.5541940279828146, 2.3176867465137843, 0.0, 4.119036634899179, 10.878659485654138, 17.063923776806934]}], [{"shape": [7], "values": [0.001, 0.01, 0.1, 1.0, 10.0, 100.0, 1000.0]}, {"shape": [7], "values": [3.349731594403075, 3.2551993016606575, 2.905888197188524, 0.0, 8.389292207010204, 22.48802839252749, 37.94841253753547]}]], "xlim": [0.0005011872336272725, 1995.2623149688789], "xscale": "log", "ylim": [-3.0, 120.0], "yscale": "linear"}, {"bars": [], "collections": [{"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "paths": [{"shape": [17, 2], "values": [[0.001, 0.9204349733279883], [0.001, 0.8383091881605639], [0.01, 0.9377567982086297], [0.1, 0.964954052852354], [1.0, 0.9730050806876139], [10.0, 0.9917990272374965], [100.0, 0.993399064995121], [1000.0, 0.9881416519985664], [1000.0, 0.9957218789539267], [1000.0, 0.9957218789539267], [100.0, 0.9983580111504288], [10.0, 0.9988237404186254], [1.0, 0.9942022953089921], [0.1, 0.9800789062408979], [0.01, 0.9709696893448087], [0.001, 0.9204349733279883], [0.001, 0.9204349733279883]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "paths": [{"shape": [17, 2], "values": [[0.001, -0.022960102901516993], [0.001, -0.1830507262652402], [0.01, -0.027256066914355944], [0.1, 0.6436925284222558], [1.0, 0.9924317869394399], [10.0, 0.9951307653527021], [100.0, 0.998119176892945], [1000.0, 0.9977549557294841], [1000.0, 0.999662644566727], [1000.0, 0.999662644566727], [100.0, 1.0000149240057625], [10.0, 0.9999821613027288], [1.0, 0.9988983744131801], [0.1, 0.870159529036396], [0.01, 0.2461181198043307], [0.001, -0.022960102901516993], [0.001, -0.022960102901516993]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "paths": [{"shape": [17, 2], "values": [[0.001, 0.024633600013003753], [0.001, -0.039019619004050585], [0.01, 0.24370440121146722], [0.1, 0.7642317447757995], [1.0, 0.9114909964043131], [10.0, 0.9979817749815516], [100.0, 0.9983460694418581], [1000.0, 0.9976444948701202], [1000.0, 1.0000537357055204], [1000.0, 1.0000537357055204], [100.0, 1.0000029822933154], [10.0, 1.0000208972179276], [1.0, 0.929615533284749], [0.1, 0.8348059336409106], [0.01, 0.7778594920822611], [0.001, 0.024633600013003753], [0.001, 0.024633600013003753]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "paths": [{"shape": [17, 2], "values": [[0.001, 0.024107791420550848], [0.001, -0.14453309929975827], [0.01, -0.13889019076151363], [0.1, 0.3767499855277048], [1.0, 0.9100072386014778], [10.0, 0.9437187009369429], [100.0, 0.9356341561429994], [1000.0, 0.9348818308727296], [1000.0, 0.9741909684046557], [1000.0, 0.9741909684046557], [100.0, 0.9636076969371578], [10.0, 0.9477311915467321], [1.0, 0.9152289770877667], [0.1, 0.800394242173879], [0.01, 0.03445273816780171], [0.001, 0.024107791420550848], [0.001, 0.024107791420550848]]}]}], "images": [], "lines": [[{"shape": [7], "values": [0.001, 0.01, 0.1, 1.0, 10.0, 100.0, 1000.0]}, {"shape": [7], "values": [0.8811799442101115, 0.9571173014912783, 0.972369857679979, 0.9877806384201201, 0.9964682373350467, 0.9967906611716825, 0.9924647764295255]}], [{"shape": [7], "values": [0.001, 0.01, 0.1, 1.0, 10.0, 100.0, 1000.0]}, {"shape": [7], "values": [-0.13103560391462268, 0.1256127947606767, 0.780738180225733, 0.9969130644403994, 0.9986028187331605, 0.9993581297234101, 0.9988744914339628]}], [{"shape": [7], "values": [0.001, 0.01, 0.1, 1.0, 10.0, 100.0, 1000.0]}, {"shape": [7], "values": [0.006509062709811979, 0.5859419732275922, 0.800856982913254, 0.9212025955780659, 0.999376044670902, 0.9994297800100114, 0.9992178157134809]}], [{"shape": [7], "values": [0.001, 0.01, 0.1, 1.0, 10.0, 100.0, 1000.0]}, {"shape": [7], "values": [-0.019305938264905797, -0.015185979969347702, 0.584386542556615, 0.9132583702966581, 0.9450531874598708, 0.9515733594833625, 0.9568665266112651]}], [{"shape": [2], "values": [0, 1]}, {"shape": [2], "values": [0.8, 0.8]}]], "xlim": [0.0005011872336272725, 1995.2623149688789], "xscale": "log", "ylim": [-0.22, 1.07], "yscale": "linear"}, {"bars": [], "collections": [], "images": [{"shape": [4, 3], "values": [[6.0, 6.0, 5.0], [4.0, 3.0, 3.0], [4.0, 4.0, 3.0], [3.0, 3.0, 3.0]]}], "lines": [], "xlim": [-0.5, 2.5], "xscale": "linear", "ylim": [3.5, -0.5], "yscale": "linear"}, {"bars": [], "collections": [{"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "paths": [{"shape": [17, 2], "values": [[0.001, 6.899160299674012], [0.001, 4.06581946189424], [0.01, 3.474964820196024], [0.1, 2.8772990990295435], [1.0, 0.0], [10.0, 5.664608523106989], [100.0, 14.55384929372947], [1000.0, 20.782175222724515], [1000.0, 38.899054515959335], [1000.0, 38.899054515959335], [100.0, 28.248142238475165], [10.0, 11.969106720203696], [1.0, 0.0], [0.1, 5.156856504519585], [0.01, 6.339521165413964], [0.001, 6.899160299674012], [0.001, 6.899160299674012]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "paths": [{"shape": [17, 2], "values": [[0.001, 6.879178792346748], [0.001, 3.876234540216362], [0.01, 3.758707711774008], [0.1, 3.427191067791426], [1.0, 0.0], [10.0, 10.78509814330164], [100.0, 27.55700866258777], [1000.0, 47.64450274982916], [1000.0, 90.22918326140818], [1000.0, 90.22918326140818], [100.0, 54.40763790593179], [10.0, 22.282238619601074], [1.0, 0.0], [0.1, 6.171226373008888], [0.01, 6.643047067159621], [0.001, 6.879178792346748], [0.001, 6.879178792346748]]}]}], "images": [], "lines": [[{"shape": [7], "values": [0.001, 0.01, 0.1, 1.0, 10.0, 100.0, 1000.0]}, {"shape": [7], "values": [4.746057016891032, 4.16828904018332, 3.4711677031668797, 0.0, 7.364414685164995, 18.276664833470754, 25.41952972448893]}], [{"shape": [7], "values": [0.001, 0.01, 0.1, 1.0, 10.0, 100.0, 1000.0]}, {"shape": [7], "values": [4.661289128931055, 4.496301282957354, 4.14977977708868, 0.0, 14.041816611811193, 35.134517018257974, 59.135640416369455]}]], "xlim": [0.0005011872336272725, 1995.2623149688789], "xscale": "log", "ylim": [-3.0, 120.0], "yscale": "linear"}, {"bars": [], "collections": [{"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "paths": [{"shape": [17, 2], "values": [[0.001, 0.4293333315600952], [0.001, 0.033733312770103434], [0.01, 0.4571005293143489], [0.1, 0.4702222222752041], [1.0, 0.9255873015873016], [10.0, 0.9856084656084656], [100.0, 0.9831534391534391], [1000.0, 0.9847619047619047], [1000.0, 0.9918730158730161], [1000.0, 0.9918730158730161], [100.0, 0.9896719576719576], [10.0, 0.9922116402116402], [1.0, 0.9832380952380952], [0.1, 0.8554920692860133], [0.01, 0.8542222135596805], [0.001, 0.4293333315600952], [0.001, 0.4293333315600952]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "paths": [{"shape": [17, 2], "values": [[0.001, 0.004190454224035867], [0.001, -0.008084678634133908], [0.01, -0.006730148148915109], [0.1, -0.0005502715123393235], [1.0, 0.13564021164021162], [10.0, 0.9944973544973545], [100.0, 0.996952380952381], [1000.0, 0.997121693121693], [1000.0, 0.9992380952380953], [1000.0, 0.9992380952380953], [100.0, 0.9990687830687831], [10.0, 0.997037037037037], [1.0, 0.5384550264550265], [0.1, 0.03441269197161239], [0.01, 0.010709004900442881], [0.001, 0.004190454224035867], [0.001, 0.004190454224035867]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "paths": [{"shape": [17, 2], "values": [[0.001, 0.007322729505086088], [0.001, -0.0005502867418779769], [0.01, -0.0054603069074569965], [0.1, 0.00867724185267457], [1.0, 0.8922328042328042], [10.0, 0.9941566137566136], [100.0, 0.9934814814814815], [1000.0, 0.9949206349206351], [1000.0, 0.9976296296296298], [1000.0, 0.9976296296296298], [100.0, 0.9967830687830688], [10.0, 0.9979682539682541], [1.0, 0.9858624338624339], [0.1, 0.574943916957372], [0.01, 0.008677258914109908], [0.001, 0.007322729505086088], [0.001, 0.007322729505086088]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "paths": [{"shape": [17, 2], "values": [[0.001, 0.006814792973023888], [0.001, -0.002074096338064569], [0.01, -0.002412687927957543], [0.1, -0.0024973614884431614], [1.0, 0.0074074074074074086], [10.0, 0.9399767195767195], [100.0, 0.9895026455026456], [1000.0, 0.9871322751322754], [1000.0, 0.9963597883597884], [1000.0, 0.9963597883597884], [100.0, 0.993904761904762], [10.0, 0.9836613756613758], [1.0, 0.6817269841269835], [0.1, 0.0059682471033126955], [0.01, 0.0066455129277769405], [0.001, 0.006814792973023888], [0.001, 0.006814792973023888]]}]}], "images": [], "lines": [[{"shape": [7], "values": [0.001, 0.01, 0.1, 1.0, 10.0, 100.0, 1000.0]}, {"shape": [7], "values": [0.14361903227510908, 0.7414603113182007, 0.7719365124853831, 0.960888888888889, 0.9881481481481482, 0.987047619047619, 0.9883174603174604]}], [{"shape": [7], "values": [0.001, 0.01, 0.1, 1.0, 10.0, 100.0, 1000.0]}, {"shape": [7], "values": [-0.002497376781449736, 0.0013121797136528984, 0.014433855695068552, 0.33790476190476193, 0.9959365079365079, 0.9982222222222225, 0.9983915343915344]}], [{"shape": [7], "values": [0.001, 0.01, 0.1, 1.0, 10.0, 100.0, 1000.0]}, {"shape": [7], "values": [0.004529078578743999, 0.0019894283757638897, 0.15928041870001133, 0.943957671957672, 0.9969523809523809, 0.9950899470899471, 0.9961904761904763]}], [{"shape": [7], "values": [0.001, 0.01, 0.1, 1.0, 10.0, 100.0, 1000.0]}, {"shape": [7], "values": [0.002581988539172242, 0.0030899574516942436, 0.001650786721517206, 0.2748359788359788, 0.9711322751322751, 0.991957671957672, 0.9953439153439154]}], [{"shape": [2], "values": [0, 1]}, {"shape": [2], "values": [0.8, 0.8]}]], "xlim": [0.0005011872336272725, 1995.2623149688789], "xscale": "log", "ylim": [-0.22, 1.07], "yscale": "linear"}, {"bars": [], "collections": [], "images": [{"shape": [4, 3], "values": [[5.0, 3.0, 3.0], [2.0, 2.0, 2.0], [3.0, 3.0, 3.0], [2.0, 2.0, 2.0]]}], "lines": [], "xlim": [-0.5, 2.5], "xscale": "linear", "ylim": [3.5, -0.5], "yscale": "linear"}, {"bars": [], "collections": [{"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "paths": [{"shape": [17, 2], "values": [[0.001, 8.09402941298492], [0.001, 4.515529626209609], [0.01, 3.7255412263359533], [0.1, 3.5253093659730634], [1.0, 0.0], [10.0, 8.716796362349585], [100.0, 18.922841860031344], [1000.0, 30.50796935903957], [1000.0, 52.26558931309953], [1000.0, 52.26558931309953], [100.0, 32.50170888456952], [10.0, 15.473805204077728], [1.0, 0.0], [0.1, 6.291963334111295], [0.01, 6.768042555214573], [0.001, 8.09402941298492], [0.001, 8.09402941298492]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "paths": [{"shape": [17, 2], "values": [[0.001, 6.6879819436069186], [0.001, 4.085981050941298], [0.01, 4.126611284869766], [0.1, 4.134990050182102], [1.0, 0.0], [10.0, 15.794944001457154], [100.0, 39.50072383161045], [1000.0, 71.50453691545898], [1000.0, 111.24823970077676], [1000.0, 111.24823970077676], [100.0, 61.12627097639679], [10.0, 26.324646471814198], [1.0, 0.0], [0.1, 6.613890565357625], [0.01, 6.875042327700621], [0.001, 6.6879819436069186], [0.001, 6.6879819436069186]]}]}], "images": [], "lines": [[{"shape": [7], "values": [0.001, 0.01, 0.1, 1.0, 10.0, 100.0, 1000.0]}, {"shape": [7], "values": [5.5129785158028435, 4.483132654747971, 4.256162111062836, 0.0, 10.670133561232259, 22.707047494545773, 36.60367713453112]}], [{"shape": [7], "values": [0.001, 0.01, 0.1, 1.0, 10.0, 100.0, 1000.0]}, {"shape": [7], "values": [4.583417268847165, 4.6559431488092, 4.568374972974127, 0.0, 18.22078503860279, 43.674232969754875, 79.29691725575351]}]], "xlim": [0.0005011872336272725, 1995.2623149688789], "xscale": "log", "ylim": [-3.0, 120.0], "yscale": "linear"}]

==> anc/figure_data/unified_state_scale.data.json <==
[{"bars": [], "collections": [{"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "paths": [{"shape": [17, 2], "values": [[0.001, 0.931065783504388], [0.001, 0.553496604573083], [0.01, 0.9564625732347268], [0.1, 0.9438548829617684], [1.0, 0.9848526077097505], [10.0, 0.994829931972789], [100.0, 0.9949206349206349], [1000.0, 0.9919274376417233], [1000.0, 0.9978231292517008], [1000.0, 0.9978231292517008], [100.0, 0.9990022675736961], [10.0, 0.9987301587301586], [1.0, 0.9987301587301588], [0.1, 0.990748307696816], [0.01, 0.992290236833009], [0.001, 0.931065783504388], [0.001, 0.931065783504388]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "paths": [{"shape": [17, 2], "values": [[0.001, 0.008979571907191867], [0.001, -0.002630405968515496], [0.01, 0.0006349302000469638], [0.1, 0.006621308905197132], [1.0, 0.9851247165532881], [10.0, 0.987390022675737], [100.0, 0.9833990929705213], [1000.0, 0.9892063492063493], [1000.0, 0.9974603174603175], [1000.0, 0.9974603174603175], [100.0, 0.9920204081632654], [10.0, 0.9968253968253968], [1.0, 0.9948299319727892], [0.1, 0.5551111129966992], [0.01, 0.020770984171739778], [0.001, 0.008979571907191867], [0.001, 0.008979571907191867]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "paths": [{"shape": [17, 2], "values": [[0.001, 0.010612225045963227], [0.001, -0.0027211089206694585], [0.01, 0.002537424488588663], [0.1, 0.993106584375948], [1.0, 0.9981859410430839], [10.0, 0.9993650793650795], [100.0, 0.9984580498866213], [1000.0, 0.9981859410430839], [1000.0, 0.9994557823129252], [1000.0, 0.9994557823129252], [100.0, 1.0], [10.0, 1.0], [1.0, 0.9998185941043084], [0.1, 0.9982766524801988], [0.01, 0.2962358306223303], [0.001, 0.010612225045963227], [0.001, 0.010612225045963227]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "paths": [{"shape": [17, 2], "values": [[0.001, 0.009523789620115656], [0.001, -0.002086188255591716], [0.01, -0.0019954552286876805], [0.1, 0.07210883822570853], [1.0, 0.9846689342403627], [10.0, 0.9830385487528345], [100.0, 0.9832199546485262], [1000.0, 0.9956462585034013], [1000.0, 0.9987301587301588], [1000.0, 0.9987301587301588], [100.0, 0.9969160997732427], [10.0, 0.9972789115646258], [1.0, 0.998095238095238], [0.1, 0.8291156522270774], [0.01, 0.009795927727709012], [0.001, 0.009523789620115656], [0.001, 0.009523789620115656]]}]}], "images": [], "lines": [[{"shape": [7], "values": [0.001, 0.01, 0.1, 1.0, 10.0, 100.0, 1000.0]}, {"shape": [7], "values": [0.8275737150967154, 0.9767800330980565, 0.9757823210792474, 0.9939229024943312, 0.9967346938775511, 0.9969160997732426, 0.9960997732426303]}], [{"shape": [7], "values": [0.001, 0.01, 0.1, 1.0, 10.0, 100.0, 1000.0]}, {"shape": [7], "values": [0.003537394777954042, 0.01206350137316991, 0.17632652685350306, 0.9906575963718822, 0.9931065759637187, 0.9875736961451248, 0.9948299319727892]}], [{"shape": [7], "values": [0.001, 0.01, 0.1, 1.0, 10.0, 100.0, 1000.0]}, {"shape": [7], "values": [0.005351453821033319, 0.012063501373169916, 0.9964625934962511, 0.9992743764172336, 0.9998185941043084, 0.9997278911564625, 0.9989115646258503]}], [{"shape": [7], "values": [0.001, 0.01, 0.1, 1.0, 10.0, 100.0, 1000.0]}, {"shape": [7], "values": [0.00498864201241746, 0.005623592220060951, 0.4188662130073085, 0.9954648526077098, 0.9943764172335602, 0.9911111111111112, 0.9976417233560091]}], [{"shape": [2], "values": [0, 1]}, {"shape": [2], "values": [0.8, 0.8]}]], "xlim": [0.0005011872336272725, 1995.2623149688789], "xscale": "log", "ylim": [-0.22, 1.07], "yscale": "linear"}, {"bars": [], "collections": [{"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[5.0, -0.24], [6.0, -0.24]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[3.0, -0.08], [3.0, -0.08]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[4.0, 0.08], [4.0, 0.08]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[3.0, 0.24], [4.0, 0.24]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[6.0, 0.76], [6.0, 0.76]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[3.0, 0.92], [4.0, 0.92]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[3.0, 1.08], [4.0, 1.08]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[3.0, 1.24], [4.0, 1.24]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[3.0, 1.76], [4.0, 1.76]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[2.0, 1.92], [2.0, 1.92]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[3.0, 2.08], [3.0, 2.08]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[2.0, 2.24], [2.0, 2.24]]}]}], "images": [], "lines": [[{"shape": [1], "values": [6.0]}, {"shape": [1], "values": [-0.24]}], [{"shape": [1], "values": [5.0]}, {"shape": [1], "values": [-0.24]}], [{"shape": [1], "values": [6.0]}, {"shape": [1], "values": [-0.24]}], [{"shape": [1], "values": [3.0]}, {"shape": [1], "values": [-0.08]}], [{"shape": [1], "values": [3.0]}, {"shape": [1], "values": [-0.08]}], [{"shape": [1], "values": [3.0]}, {"shape": [1], "values": [-0.08]}], [{"shape": [1], "values": [4.0]}, {"shape": [1], "values": [0.08]}], [{"shape": [1], "values": [4.0]}, {"shape": [1], "values": [0.08]}], [{"shape": [1], "values": [4.0]}, {"shape": [1], "values": [0.08]}], [{"shape": [1], "values": [3.0]}, {"shape": [1], "values": [0.24]}], [{"shape": [1], "values": [3.0]}, {"shape": [1], "values": [0.24]}], [{"shape": [1], "values": [4.0]}, {"shape": [1], "values": [0.24]}], [{"shape": [1], "values": [6.0]}, {"shape": [1], "values": [0.76]}], [{"shape": [1], "values": [6.0]}, {"shape": [1], "values": [0.76]}], [{"shape": [1], "values": [6.0]}, {"shape": [1], "values": [0.76]}], [{"shape": [1], "values": [3.0]}, {"shape": [1], "values": [0.92]}], [{"shape": [1], "values": [3.0]}, {"shape": [1], "values": [0.92]}], [{"shape": [1], "values": [4.0]}, {"shape": [1], "values": [0.92]}], [{"shape": [1], "values": [4.0]}, {"shape": [1], "values": [1.08]}], [{"shape": [1], "values": [3.0]}, {"shape": [1], "values": [1.08]}], [{"shape": [1], "values": [4.0]}, {"shape": [1], "values": [1.08]}], [{"shape": [1], "values": [3.0]}, {"shape": [1], "values": [1.24]}], [{"shape": [1], "values": [3.0]}, {"shape": [1], "values": [1.24]}], [{"shape": [1], "values": [4.0]}, {"shape": [1], "values": [1.24]}], [{"shape": [1], "values": [3.0]}, {"shape": [1], "values": [1.76]}], [{"shape": [1], "values": [3.0]}, {"shape": [1], "values": [1.76]}], [{"shape": [1], "values": [4.0]}, {"shape": [1], "values": [1.76]}], [{"shape": [1], "values": [2.0]}, {"shape": [1], "values": [1.92]}], [{"shape": [1], "values": [2.0]}, {"shape": [1], "values": [1.92]}], [{"shape": [1], "values": [2.0]}, {"shape": [1], "values": [1.92]}], [{"shape": [1], "values": [3.0]}, {"shape": [1], "values": [2.08]}], [{"shape": [1], "values": [3.0]}, {"shape": [1], "values": [2.08]}], [{"shape": [1], "values": [3.0]}, {"shape": [1], "values": [2.08]}], [{"shape": [1], "values": [2.0]}, {"shape": [1], "values": [2.24]}], [{"shape": [1], "values": [2.0]}, {"shape": [1], "values": [2.24]}], [{"shape": [1], "values": [2.0]}, {"shape": [1], "values": [2.24]}]], "xlim": [-0.2, 6.5], "xscale": "linear", "ylim": [2.55, -0.55], "yscale": "linear"}, {"bars": [], "collections": [{"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[0.6896077221491249, 0.0], [0.9816780308062998, 0.0]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[0.20054420685636343, 1.0], [0.8677551229009214, 1.0]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[0.6995011466553186, 2.0], [0.9821315455670697, 2.0]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[0.003718800682261965, 3.0], [0.06757821414626014, 3.0]]}]}], "images": [], "lines": [[{"shape": [1], "values": [0.8971428793988055]}, {"shape": [1], "values": [0]}], [{"shape": [1], "values": [0.6896077221491249]}, {"shape": [1], "values": [0]}], [{"shape": [1], "values": [0.9816780308062998]}, {"shape": [1], "values": [0]}], [{"shape": [1], "values": [0.5307029526967919]}, {"shape": [1], "values": [1]}], [{"shape": [1], "values": [0.20054420685636343]}, {"shape": [1], "values": [1]}], [{"shape": [1], "values": [0.8677551229009214]}, {"shape": [1], "values": [1]}], [{"shape": [1], "values": [0.9326077336910056]}, {"shape": [1], "values": [2]}], [{"shape": [1], "values": [0.6995011466553186]}, {"shape": [1], "values": [2]}], [{"shape": [1], "values": [0.9821315455670697]}, {"shape": [1], "values": [2]}], [{"shape": [1], "values": [0.01650791693597087]}, {"shape": [1], "values": [3]}], [{"shape": [1], "values": [0.003718800682261965]}, {"shape": [1], "values": [3]}], [{"shape": [1], "values": [0.06757821414626014]}, {"shape": [1], "values": [3]}], [{"shape": [2], "values": [0, 1]}, {"shape": [2], "values": [1.5, 1.5]}]], "xlim": [-0.055, 1.055], "xscale": "linear", "ylim": [3.5, -0.5], "yscale": "linear"}, {"bars": [], "collections": [{"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[0.9900226757369616, 0.0], [0.9971882086167799, 0.0]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[0.9914739229024944, 1.0], [0.998639455782313, 1.0]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[0.9924716553287981, 2.0], [0.9971882086167799, 2.0]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[0.9927437641723356, 3.0], [0.9976417233560092, 3.0]]}]}], "images": [], "lines": [[{"shape": [1], "values": [0.9937414965986394]}, {"shape": [1], "values": [0]}], [{"shape": [1], "values": [0.9900226757369616]}, {"shape": [1], "values": [0]}], [{"shape": [1], "values": [0.9971882086167799]}, {"shape": [1], "values": [0]}], [{"shape": [1], "values": [0.9957369614512473]}, {"shape": [1], "values": [1]}], [{"shape": [1], "values": [0.9914739229024944]}, {"shape": [1], "values": [1]}], [{"shape": [1], "values": [0.998639455782313]}, {"shape": [1], "values": [1]}], [{"shape": [1], "values": [0.9951927437641723]}, {"shape": [1], "values": [2]}], [{"shape": [1], "values": [0.9924716553287981]}, {"shape": [1], "values": [2]}], [{"shape": [1], "values": [0.9971882086167799]}, {"shape": [1], "values": [2]}], [{"shape": [1], "values": [0.9953741496598639]}, {"shape": [1], "values": [3]}], [{"shape": [1], "values": [0.9927437641723356]}, {"shape": [1], "values": [3]}], [{"shape": [1], "values": [0.9976417233560092]}, {"shape": [1], "values": [3]}], [{"shape": [2], "values": [0, 1]}, {"shape": [2], "values": [1.5, 1.5]}]], "xlim": [-0.055, 1.055], "xscale": "linear", "ylim": [3.5, -0.5], "yscale": "linear"}, {"bars": [], "collections": [{"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[0.988063492063492, 0.0], [0.9997460317460317, 0.0]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[0.9951714285714287, 1.0], [1.0, 1.0]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[0.9939015873015872, 2.0], [1.0, 2.0]]}]}], "images": [], "lines": [[{"shape": [1], "values": [0.996952380952381]}, {"shape": [1], "values": [0]}], [{"shape": [1], "values": [0.988063492063492]}, {"shape": [1], "values": [0]}], [{"shape": [1], "values": [0.9997460317460317]}, {"shape": [1], "values": [0]}], [{"shape": [1], "values": [0.9994920634920635]}, {"shape": [1], "values": [1]}], [{"shape": [1], "values": [0.9951714285714287]}, {"shape": [1], "values": [1]}], [{"shape": [1], "values": [1.0]}, {"shape": [1], "values": [1]}], [{"shape": [1], "values": [0.9996190476190477]}, {"shape": [1], "values": [2]}], [{"shape": [1], "values": [0.9939015873015872]}, {"shape": [1], "values": [2]}], [{"shape": [1], "values": [1.0]}, {"shape": [1], "values": [2]}]], "xlim": [0.984, 1.003], "xscale": "linear", "ylim": [2.5, -0.5], "yscale": "linear"}, {"bars": [], "collections": [{"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[2.1917733236816193, 0.0], [2.2527928246392146, 0.0]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[1.4150929055280155, 1.0], [1.519896172583103, 1.0]]}]}, {"offsets": {"shape": [1, 2], "values": [[0.0, 0.0]]}, "segments": [{"shape": [2, 2], "values": [[2.0281860683692825, 2.0], [2.170514277948274, 2.0]]}]}], "images": [], "lines": [[{"shape": [1], "values": [2.222086781925625]}, {"shape": [1], "values": [0]}], [{"shape": [1], "values": [2.1917733236816193]}, {"shape": [1], "values": [0]}], [{"shape": [1], "values": [2.2527928246392146]}, {"shape": [1], "values": [0]}], [{"shape": [1], "values": [1.4692084921730888]}, {"shape": [1], "values": [1]}], [{"shape": [1], "values": [1.4150929055280155]}, {"shape": [1], "values": [1]}], [{"shape": [1], "values": [1.519896172583103]}, {"shape": [1], "values": [1]}], [{"shape": [1], "values": [2.097953728834788]}, {"shape": [1], "values": [2]}], [{"shape": [1], "values": [2.0281860683692825]}, {"shape": [1], "values": [2]}], [{"shape": [1], "values": [2.170514277948274]}, {"shape": [1], "values": [2]}]], "xlim": [1.3, 2.4], "xscale": "linear", "ylim": [2.5, -0.5], "yscale": "linear"}]
